Instantons on Young diagrams with matters

We present the unrefined instanton partition functions of various 5d gauge theories with matter beyond the fundamental representation as sums over Young diagrams. By using these explicit expressions, we verify a range of identities among the instanton partition functions predicted by Higgsing procedures of fivebrane web diagrams and representation theory.

==> anc/instanton-with-matter.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    529572,      14625]
NotebookOptionsPosition[    489683,      13982]
NotebookOutlinePosition[    490018,      13997]
CellTagsIndexPosition[    489975,      13994]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Instantons over Young diagrams", "Title",
 CellChangeTimes->{{3.8792119647379255`*^9, 
  3.8792119930978765`*^9}},ExpressionUUID->"4617c6a6-9f1a-4aa3-8662-\
e7c4a6afe4ad"],

Cell[CellGroupData[{

Cell["All formulas", "Chapter",
 CellChangeTimes->{{3.8792109838850517`*^9, 3.8792109854826856`*^9}, {
  3.8792903549839177`*^9, 3.8792903783536263`*^9}, {3.8792968589422965`*^9, 
  3.879296859737401*^9}},ExpressionUUID->"728c3582-9b32-48e2-a76e-\
38d7436fc489"],

Cell[CellGroupData[{

Cell["4d and 2d Young Tables code (in terms of coordinates)", "Subsubsection",
 CellChangeTimes->{{3.857184803316064*^9, 3.8571848144382553`*^9}, {
  3.857191404816311*^9, 3.8571914049852867`*^9}, {3.879210261115639*^9, 
  3.8792102819393473`*^9}, {3.8792120112148776`*^9, 
  3.879212033714693*^9}},ExpressionUUID->"c78bd2a5-d17b-46e7-8354-\
2d83ad66ad34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Younglist", "[", "k_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{"Tuples", "/@", 
        RowBox[{"Map", "[", 
         RowBox[{"IntegerPartitions", ",", "#", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Tuples", "/@", 
        RowBox[{"Map", "[", 
         RowBox[{"IntegerPartitions", ",", 
          RowBox[{"IntegerPartitions", "[", "k", "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ",", "1"}], "]"}]}], ",", "1"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.8571022610074654`*^9, 3.857102347785493*^9}, {
   3.857102389739482*^9, 3.8571024467885876`*^9}, {3.857102481073303*^9, 
   3.857102482531129*^9}, {3.857102518763914*^9, 3.8571025247732687`*^9}, {
   3.857102657476396*^9, 3.8571026606319714`*^9}, {3.8571027469076777`*^9, 
   3.857102754343729*^9}, 3.8571029180344973`*^9, {3.8571036226973257`*^9, 
   3.857103627853081*^9}, {3.857103725212121*^9, 3.857103782562129*^9}, 
   3.8571897739754333`*^9, 3.8792106686657057`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"ff5b91c6-540b-490e-9961-e5b1d0990927"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FillYT", "[", 
   RowBox[{"list_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"PadRight", "[", 
      RowBox[{"#", ",", "k"}], "]"}], "&"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"PadRight", "[", 
       RowBox[{"#", ",", "k", ",", 
        RowBox[{"{", 
         RowBox[{"{", "0", "}"}], "}"}]}], "]"}], "&"}], "/@", "list"}], ",", 
    
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8569356533594694`*^9, 3.8569357060668907`*^9}, {
   3.856935748868525*^9, 3.856935749512597*^9}, {3.856935783460492*^9, 
   3.8569358227293963`*^9}, {3.856936208728654*^9, 3.8569362230131874`*^9}, 
   3.857097931559914*^9, 3.8570980225937753`*^9, 3.857098063202361*^9, {
   3.8570999150487843`*^9, 3.857099919442949*^9}, 3.857189789296058*^9, {
   3.857190664512461*^9, 3.857190689540616*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"46bd5e3f-605c-49cc-9414-3d806bf33c4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JudgeYT", "[", "k_", "]"}], "[", "list_", "]"}], ":=", 
  RowBox[{"AllTrue", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Differences", "/@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FillYT", "[", 
         RowBox[{"list", ",", "k"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"FillYT", "[", 
          RowBox[{"list", ",", "k"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    "NonPositive"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856936267517059*^9, 3.8569363683973913`*^9}, {
   3.8569364890560017`*^9, 3.8569365064379344`*^9}, {3.856936547187011*^9, 
   3.8569365508744755`*^9}, {3.857097971617341*^9, 3.857097976912923*^9}, {
   3.857098251677311*^9, 3.857098253331568*^9}, {3.857099924014303*^9, 
   3.857099928914584*^9}, 3.857190604475231*^9, {3.8571906384232435`*^9, 
   3.8571906574389906`*^9}, {3.857190723864562*^9, 3.8571907267035885`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"32004a2a-8351-4580-b411-a38fd27aee70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllYT", "[", "k_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Younglist", "[", "k", "]"}], ",", 
    RowBox[{"JudgeYT", "[", "k", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856937122086077*^9, 3.8569371333983283`*^9}, 
   3.8570982895876923`*^9, {3.857099933610204*^9, 3.8570999473053513`*^9}, {
   3.8571051651986*^9, 3.8571051665573397`*^9}, {3.857190615732929*^9, 
   3.857190649595454*^9}, {3.857190708547735*^9, 3.85719070904533*^9}, {
   3.8571907451822634`*^9, 3.857190745359073*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"eab4b9b5-3c76-479b-ab41-b1fa6398897c"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["this function can generate one 2d Young table in \
terms of coordinates with k boxes ",
 FontColor->GrayLevel[0]]], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8792106074181333`*^9, 3.8792106403733273`*^9}, {
  3.879210867117942*^9, 3.8792109114828835`*^9}, {3.879213699484621*^9, 
  3.8792137038105807`*^9}},ExpressionUUID->"0d9be1d6-91e5-402e-8c9f-\
12e335fac4c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["AllYT", "2"], "[", "k_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"k", "==", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "}"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1", ",", 
            RowBox[{"Length", "[", "#", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "1", ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
           "}"}]}], "]"}], ",", "1"}], "]"}], "&"}], "/@", 
     RowBox[{"IntegerPartitions", "[", "k", "]"}]}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.857109925436972*^9, 3.8571099654910755`*^9}, {
   3.8571906774869647`*^9, 3.8571906960835657`*^9}, {3.857190768063583*^9, 
   3.857190769348248*^9}, {3.857194990942365*^9, 3.8571950090601854`*^9}, {
   3.857195039343943*^9, 3.857195040673399*^9}, 3.857197117956283*^9, {
   3.867125483616208*^9, 3.867125484067932*^9}, {3.8674704410536337`*^9, 
   3.8674704412180953`*^9}, 3.8792109114828835`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"28d4474f-b9ee-46e8-bfd9-c5b5f5e9058c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "this ",
 StyleBox["function",
  FontColor->GrayLevel[0]],
 " can generate one 4d Young table in terms of coordinates with k boxes "
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8792106074181333`*^9, 3.8792106403733273`*^9}, {
  3.879210867117942*^9, 3.879210919827862*^9}, {3.879213710065821*^9, 
  3.879213710339865*^9}},ExpressionUUID->"182188ab-c6f0-4892-a688-\
bf423cadc989"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["AllYT", "4"], "[", "k_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"k", "==", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "}"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1", ",", 
            RowBox[{"Length", "[", "#", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "y", "\[RightDoubleBracket]"}], "]"}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "1", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "y", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "z", "\[RightDoubleBracket]"}]}], 
           "}"}]}], "]"}], ",", "3"}], "]"}], "&"}], "/@", 
     RowBox[{"AllYT", "[", "k", "]"}]}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8569392797823267`*^9, 3.8569394119926796`*^9}, 
   3.8569394513049927`*^9, {3.8569403275345306`*^9, 3.856940332803916*^9}, 
   3.85700700302246*^9, {3.857105921011815*^9, 3.857105952235911*^9}, 
   3.8571062622364902`*^9, {3.857190700198121*^9, 3.8571907145648427`*^9}, {
   3.8571907643286104`*^9, 3.857190765911775*^9}, {3.8571950135035305`*^9, 
   3.85719504958187*^9}, 3.8571971213834534`*^9, {3.8674704672030973`*^9, 
   3.867470467368005*^9}, 3.879210919827862*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"1a88a144-1671-4d0f-9cd3-a786989e2086"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "this ",
 StyleBox["function",
  FontColor->GrayLevel[0]],
 " can generate all possible Young tables list, where each list contain n + l \
Young tables, with the first n components are 2d Young table, and the last l \
components are 4d . And the total number of boxes of this list is k ."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8792103578905373`*^9, 3.8792105754022427`*^9}, {
  3.8792107345957193`*^9, 3.8792107506748495`*^9}, {3.879210799814548*^9, 
  3.8792108175660806`*^9}, {3.8792109240741987`*^9, 3.879210942762314*^9}, {
  3.879211233659877*^9, 3.8792112359637823`*^9}, {3.8792137124178696`*^9, 
  3.8792137126639*^9}},ExpressionUUID->"6ed36433-b962-4831-b97e-65907d97f1c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTables", "[", 
   RowBox[{"k_", ",", "n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Tuples", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["AllYT", "2"], "/@", 
            RowBox[{"Take", "[", 
             RowBox[{"#", ",", "n"}], "]"}]}], ",", 
           RowBox[{
            SubscriptBox["AllYT", "4"], "/@", 
            RowBox[{"Take", "[", 
             RowBox[{"#", ",", 
              RowBox[{"-", "l"}]}], "]"}]}]}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Permutations", "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"PadRight", "[", 
              RowBox[{"#", ",", 
               RowBox[{"n", "+", "l"}]}], "]"}], "&"}], "/@", 
            RowBox[{"IntegerPartitions", "[", "k", "]"}]}], ")"}]}], ",", 
         "1"}], "]"}]}], ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"#", ",", "1"}], "]"}], "]"}], "==", "k"}], ")"}], "&"}]}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.8792109240741987`*^9, {3.8792172511308427`*^9, 3.879217292050601*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"521f783c-3339-4602-8ed5-695e42d78bc4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["some general setting", "Subsubsection",
 CellChangeTimes->{{3.8792143568290358`*^9, 
  3.8792143614730816`*^9}},ExpressionUUID->"8e655274-a830-443d-b589-\
5eb743e6dbfc"],

Cell[CellGroupData[{

Cell[TextData[{
 "This is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "x"], "(", "s", ")"}], TraditionalForm]],
  ExpressionUUID->"777f6776-7d79-47ce-9387-90fe9bf7f2b7"],
 " generalized to 4d. x is the position of box in Young tables."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879213103980694*^9, 
  3.879213221406518*^9}},ExpressionUUID->"8ceb3081-fefc-491f-8dec-\
a75292c091ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"x_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["a", "s"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "\[HBar]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "-", 
      RowBox[{"x", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "m"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.8792131636491737`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"a13031b2-669d-4584-b79d-a063a1f9a572"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["leg", "1"], "[", 
    RowBox[{"YT", ",", "x"}], "]"}], TraditionalForm]],ExpressionUUID->
  "f8765ef3-fd4a-447e-b7b4-26ccd16d2cc5"],
 " corresponds to legs of the box at location x with given Young table YT, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["leg", "2"], "[", 
    RowBox[{"YT", ",", "x"}], "]"}], TraditionalForm]],ExpressionUUID->
  "878ad753-2bf3-4f5a-99ee-9ad11f83e405"],
 " correspond to arms, and so on."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8792132338904486`*^9, 3.8792134135908613`*^9}, 
   3.8792138343540936`*^9},ExpressionUUID->"a8ca2739-55fe-49df-9cc4-\
c29e4923aa41"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["leg", "i_"], "[", 
   RowBox[{"YT_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "i", "}"}]}], "]"}], "&"}], "/@", "YT"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", "i", "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "i", "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.8792134135908613`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"d2c93988-ed71-4d9a-9918-5372d789f47d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This function is the Nekrasov factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "x"], "(", 
    RowBox[{"s", ",", "t"}], ")"}], TraditionalForm]],ExpressionUUID->
  "455f4ebf-48cf-431a-b5ba-28b891e4e684"],
 " of a given Young table list YTlist"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.879213751449418*^9, 3.8792137581986065`*^9}, {
  3.87921379194785*^9, 
  3.87921388867588*^9}},ExpressionUUID->"cd434c47-63ef-4cc1-ac19-\
fef6b6624d80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekrasov", "[", 
   RowBox[{"YTlist_", ",", "x_", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["a", "s"], "-", 
   SubscriptBox["a", "t"], "-", 
   RowBox[{"\[HBar]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["leg", "2"], "[", 
       RowBox[{
        RowBox[{"YTlist", "[", 
         RowBox[{"[", "s", "]"}], "]"}], ",", "x"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["leg", "1"], "[", 
       RowBox[{
        RowBox[{"YTlist", "[", 
         RowBox[{"[", "t", "]"}], "]"}], ",", "x"}], "]"}], "+", "1"}], 
     ")"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8792130366199794`*^9, 3.879213036852277*^9}, 
   3.879213879669424*^9, {3.8792174896203403`*^9, 3.8792174951570067`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ba440806-ea9c-41e0-a93a-a6afcfed20ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This function gives the number of rows with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"\[Lambda]", "(", "s", ")"}], "i"], ">=", 
    RowBox[{"i", "+", "a"}]}], TraditionalForm]],ExpressionUUID->
  "8daf0b31-008b-4141-9361-0c7348c7d6ee"]
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.879230333658865*^9, 3.8792303640822477`*^9}, {
  3.8792304019873734`*^9, 3.879230442489993*^9}, {3.879230866580737*^9, 
  3.8792308665811634`*^9}},ExpressionUUID->"af6e3006-4f9e-4789-b26d-\
d283c0d72fe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"j", "[", 
   RowBox[{"YT_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Length", "@", 
   RowBox[{"Select", "[", 
    RowBox[{"YT", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "a"}], "==", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "&"}]}], "]"}]}]}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.879230227320032*^9, 3.8792302412148857`*^9}, {
  3.8792303126558533`*^9, 3.8792303254726763`*^9}, {3.8792304238243184`*^9, 
  3.879230442489993*^9}, {3.8792308222464285`*^9, 3.879230865516777*^9}, {
  3.8792315695769444`*^9, 3.879231584218999*^9}, {3.87923180720989*^9, 
  3.879231808536602*^9}, {3.8792318837468753`*^9, 3.879231907484385*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e55e89ac-b4eb-499b-b07e-ebb4689c566d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This function can give the sign of a particular input in the form of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["c", "1"], "m"}], "+", 
     RowBox[{
      SubscriptBox["c", "2"], "\[HBar]"}], "+", 
     RowBox[{
      SubscriptBox["c", "3"], 
      SubscriptBox["a", "1"]}], "+", 
     RowBox[{
      SubscriptBox["c", "4"], 
      SubscriptBox["a", "2"]}]}], "..."}], TraditionalForm]],ExpressionUUID->
  "91b01d51-e7a1-469d-88c2-3152109c3de4"]
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.879213947310377*^9, 3.879214047548991*^9}, 
   3.8792301985928187`*^9},ExpressionUUID->"c7d00488-8a87-49fc-b5d5-\
66d85c55bd6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"signof", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"First", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"x", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"m", ",", "\[HBar]"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["a", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"0", "->", "Nothing"}], "}"}]}], ",", "1"}], "]"}], "//", 
   "Sign"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.8792301985928187`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"37aa8142-88e2-4602-abd3-53e92a5a5c81"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rand", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{"M", "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "2"], "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "4"], "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "5"], "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "6"], "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.879214297993226*^9, 3.879214304723465*^9}, {
  3.8792237158416977`*^9, 3.8792237217246447`*^9}, {3.8792897779805193`*^9, 
  3.879289778304697*^9}, {3.879289870519541*^9, 3.879289894623022*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d8f30f3e-57d3-4c89-a37b-2239edee725f"],

Cell[CellGroupData[{

Cell["\<\
This gives the corresponding coefficients for all non-trivial Young Tables in \
SOn (N=1) or SPn+1AS\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8794808144782567`*^9, 
  3.8794808781791067`*^9}},ExpressionUUID->"bde67233-0be1-4118-8d63-\
a6f69fed24b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOnSPn1ASfactors", "=", 
   RowBox[{"{", 
    RowBox[{"(*", 
     RowBox[{"\[HBar]", "/", 
      RowBox[{"2", "[", 
       RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]}], "*)"}], 
    RowBox[{
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        StyleBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}]}], "}"}],
         FontWeight->"Bold"], "->", "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}]}], "|>"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"m", "/", 
       RowBox[{"2", "[", 
        RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]}], "*)"}], 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        StyleBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}],
         FontWeight->"Bold"], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "4"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "5"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "5", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "previous", " ", "7", " ", "diagrams", " ", "add", " ", "up", " ", 
         "to", " ", "be"}], " ", "-", "4"}], "*)"}], "|>"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "m"}], "/", "2"}], "+", 
       RowBox[{"\[HBar]", "/", 
        RowBox[{"2", "[", 
         RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]}]}], "*)"}], 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}]}], "|>"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"0", "[", 
       RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}], "*)"}], 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "4"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], 
       RowBox[{"(*", 
        RowBox[{
        "previous", " ", "2", " ", "should", " ", "add", " ", "up", " ", "to",
          " ", "0"}], "*)"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
       "previous", " ", "2", " ", "should", " ", "add", " ", "up", " ", "to", 
        " ", "0"}], "*)"}], "|>"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"\[HBar]", "[", 
       RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}], "*)"}], 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
          "previous", " ", "3", " ", "is", " ", "choosen", " ", "to", " ", 
           "be", " ", "this", " ", "way", " ", "by", " ", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox[
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], 
              RowBox[{"\[HBar]", "[", 
               RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
             SubscriptBox[
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], 
              
              RowBox[{"m", "[", 
               RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}]}], "+", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"\[HBar]", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], 
             RowBox[{"m", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}], "-", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], 
             RowBox[{"\[HBar]", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"m", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}], "+", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"\[HBar]", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"m", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}]}], "=", 
         "1"}], "*)"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], 
       RowBox[{"(*", 
        RowBox[{
        "previous", " ", "3", " ", "should", " ", "add", " ", "up", " ", "to",
          " ", "4"}], "*)"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}]}], "|>"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"m", "[", 
       RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}], "*)"}], 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}]}], "}"}], "->", 
        
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], "->", 
        "2"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
          "previous", " ", "3", " ", "is", " ", "choosen", " ", "to", " ", 
           "be", " ", "this", " ", "way", " ", "by", " ", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox[
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], 
              RowBox[{"\[HBar]", "[", 
               RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
             SubscriptBox[
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], 
              
              RowBox[{"m", "[", 
               RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}]}], "+", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"\[HBar]", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], 
             RowBox[{"m", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}], "-", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}], 
             RowBox[{"\[HBar]", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"m", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}], "+", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"\[HBar]", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]], ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}], 
             RowBox[{"m", "[", 
              RowBox[{"+", "\[ImaginaryI]\[Pi]"}], "]"}]]}], "}"}]}], "=", 
         "1"}], "*)"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "4"}], "}"}]}], "}"}], "->", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}]}], "}"}], "->", 
        "1"}], 
       RowBox[{"(*", 
        RowBox[{
        "previous", " ", "3", " ", "should", " ", "add", " ", "up", " ", "to",
          " ", "4"}], "*)"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "}"}]}], "}"}], "->", 
        "1"}]}], "|>"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879237786983028*^9, 3.879237815265619*^9}, {
   3.8792382913154497`*^9, 3.879238298698841*^9}, {3.879238437449562*^9, 
   3.87923844431907*^9}, {3.879238531250737*^9, 3.8792385622199616`*^9}, {
   3.8792385922596607`*^9, 3.879238605963009*^9}, {3.8792386459125967`*^9, 
   3.8792386500365114`*^9}, 3.8794808781791067`*^9, {3.879554830990574*^9, 
   3.8795550113168626`*^9}, {3.879555041841567*^9, 3.8795550443512917`*^9}, {
   3.879555103806591*^9, 3.8795551058033323`*^9}, {3.8795551597810388`*^9, 
   3.8795551606692047`*^9}, {3.8795554841214204`*^9, 
   3.8795554880627227`*^9}, {3.879555534243662*^9, 3.8795555488654475`*^9}, {
   3.8795556037790403`*^9, 3.879555663337018*^9}, {3.879557319660452*^9, 
   3.8795573463707747`*^9}, {3.8810383983109016`*^9, 3.881038405198567*^9}, {
   3.8811985193714204`*^9, 3.88119854952606*^9}, {3.8811986199232254`*^9, 
   3.881198670339526*^9}, {3.8811989695420003`*^9, 3.8811989866944113`*^9}, {
   3.8811990186790524`*^9, 3.881199133285186*^9}, {3.8811992227172346`*^9, 
   3.88119928495696*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a167d769-4b54-4d9e-9991-4efa0edf04cd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SU(N) gauge group with (anti-)symmetric \
hypermultiplet",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.8792120703404036`*^9, 
  3.879212073019925*^9}},ExpressionUUID->"14076cf1-c596-41c8-ac3c-\
fcfaab2a0051"],

Cell[CellGroupData[{

Cell["SUn(+1V) formula", "Subsubsection",
 CellChangeTimes->{{3.8792179377641973`*^9, 3.8792179449789753`*^9}, {
   3.879742205489964*^9, 3.8797422181110673`*^9}, {3.879743161362941*^9, 
   3.879743164240882*^9}, 3.8798932830259886`*^9, 
   3.8799094968530684`*^9},ExpressionUUID->"a70cf500-1f2c-40d0-a1ce-\
f970a0d74f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUn", "[", 
   RowBox[{"YTlist_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], 
    RowBox[{"Length", "[", "YTlist", "]"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Kappa]", " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"t", "=", "1"}], 
         RowBox[{"Length", "[", "YTlist", "]"}]], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"Nekrasov", "[", 
           RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
         "2"]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8797422282153335`*^9, 3.879742286142647*^9}, {
  3.87974281070757*^9, 3.87974281499212*^9}, {3.8798931957828283`*^9, 
  3.879893201636136*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9da110ca-a670-4a18-a950-ce134fbea507"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUn1V", "[", "YTlist_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], 
    RowBox[{"Length", "[", "YTlist", "]"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Sh", "[", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"x", ",", "s"}], "]"}], "+", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879742288868617*^9, 3.879742313628806*^9}, {
   3.8797427837089157`*^9, 3.879742827637373*^9}, 3.8798932875868745`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"fece6b89-16be-4e9d-80a6-179e39d9abb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUn1V", "[", 
   RowBox[{"\[CapitalNu]_", ",", "k_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ISUn1V", "[", "#", "]"}], 
             RowBox[{"ISUn", "[", 
              RowBox[{"#", ",", "\[Kappa]"}], "]"}]}], 
            RowBox[{"(*", 
             RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
           RowBox[{"YoungTables", "[", 
            RowBox[{"k", ",", "\[CapitalNu]", ",", "0"}], "]"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8797428519497104`*^9, 3.879742882302489*^9}, {
   3.8797429213432145`*^9, 3.8797429334000125`*^9}, {3.879893217308898*^9, 
   3.879893228222766*^9}, {3.8798932903908496`*^9, 3.8798932936318927`*^9}, {
   3.8800764753860817`*^9, 3.880076481830472*^9}, 3.880332369822541*^9, 
   3.880332604259136*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"a9e3219e-a37e-4e35-a51b-3f549f12fe44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUnPure", "[", 
   RowBox[{"\[CapitalNu]_", ",", "k_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ISUn", "[", 
             RowBox[{"#", ",", "\[Kappa]"}], "]"}], 
            RowBox[{"(*", 
             RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
           RowBox[{"YoungTables", "[", 
            RowBox[{"k", ",", "\[CapitalNu]", ",", "0"}], "]"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.879894030205985*^9, 3.8798940363882184`*^9}, 
   3.880076487922865*^9, 3.8803257130878663`*^9, 3.8803326071095304`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"195ade20-c71a-4c36-8165-35c41f10820e"]
}, Closed]],

Cell[CellGroupData[{

Cell["SUn+1Sym formula", "Subsubsection",
 CellChangeTimes->{{3.879223541972769*^9, 3.879223543574767*^9}, {
  3.8811249777326365`*^9, 
  3.881124978761447*^9}},ExpressionUUID->"2077ca69-4551-41d1-a599-\
2d1db0f14dae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUn1Sym", "[", 
   RowBox[{"\[CapitalNu]_", ",", "YTlist_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "\[CapitalNu]"], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}]}], "+", "m", "+", "\[HBar]"}], 
           "]"}], 
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}]}], "+", "m", "-", "\[HBar]"}], 
           "]"}], 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"t", "=", "1"}], "\[CapitalNu]"], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"], "+", "m"}], "]"}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"t", "=", "1"}], "\[CapitalNu]"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{"Nekrasov", "[", 
             RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
           "2"]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
         "YTlist", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"\[CapitalNu]", "-", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], "\[CapitalNu]"], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}], "+", "m", "-", "\[HBar]"}], 
           "]"}], "/", 
          RowBox[{"(", 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "m"}], "]"}], "2"], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
          "YTlist", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{
          "YTlist", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "\[CapitalNu]"], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{
            "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{
            "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
            "s"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",",
              "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
              "s"}], "]"}], "+", "m", "-", "\[HBar]"}], "]"}], "/", 
         RowBox[{"(", 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "m"}], "]"}], "2"], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{
           "YTlist", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.8792242353213716`*^9, {3.8792243167796073`*^9, 3.8792243306767387`*^9}, {
   3.87922478545951*^9, 3.879224794899849*^9}, {3.8811250026448593`*^9, 
   3.8811250026758595`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"1f409986-2c8b-4d4b-8aa1-37d6a365b24e"],

Cell[CellGroupData[{

Cell["\<\
This function generates the unrefined limit of SU(\[CapitalNu])+1S partition \
function at k instanton level\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879225225472395*^9, 
  3.879225246997984*^9}},ExpressionUUID->"033d264a-6345-4aa1-96db-\
930aaede2bf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUn1Sym", "[", 
   RowBox[{"\[CapitalNu]_", ",", "k_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", " ", "\[CapitalNu]"}], "+", 
                RowBox[{"Ceiling", "[", 
                 RowBox[{"k", "/", "2"}], "]"}]}], ")"}]}], 
             RowBox[{"ISUn1Sym", "[", 
              RowBox[{"\[CapitalNu]", ",", "#", ",", "\[Kappa]"}], "]"}]}], 
            RowBox[{"(*", 
             RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
           RowBox[{"YoungTables", "[", 
            RowBox[{"k", ",", "\[CapitalNu]", ",", "0"}], "]"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8792248283093777`*^9, 3.8792248528653526`*^9}, {
   3.8792251446998034`*^9, 3.87922514762599*^9}, 3.879225246997984*^9, {
   3.8803329246375446`*^9, 3.88033295649459*^9}, {3.8811250074211617`*^9, 
   3.8811250091396327`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"70dcd28a-e486-46cd-a7c2-5a9263ccbee3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SUn+1Anti-Sym formula", "Subsubsection",
 CellChangeTimes->{{3.8792179377641973`*^9, 3.8792179449789753`*^9}, {
  3.8811249868472266`*^9, 
  3.881124989918696*^9}},ExpressionUUID->"0561b9c8-6b40-4e38-8aaf-\
ff5dff0d7e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUn1AntiSym", "[", 
   RowBox[{"\[CapitalNu]_", ",", "YTlist_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"\[CapitalNu]", "+", "4"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"\[Kappa]", " ", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}]}], "+", "m", "-", "\[HBar]"}], 
            "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"t", "=", "1"}], "\[CapitalNu]"], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"], "+", "m"}], "]"}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"t", "=", "1"}], 
           RowBox[{"\[CapitalNu]", "+", "4"}]], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{"Nekrasov", "[", 
             RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
           "2"]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
         "YTlist", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"\[CapitalNu]", "+", "3"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], 
       RowBox[{"\[CapitalNu]", "+", "4"}]], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}], "+", "m", "-", "\[HBar]"}], 
           "]"}], "/", 
          RowBox[{"(", 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "m"}], "]"}], "2"], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
          "YTlist", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{
          "YTlist", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"\[CapitalNu]", "+", "4"}]], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{
            "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{
            "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
            "s"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",",
              "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
              "s"}], "]"}], "+", "m", "-", "\[HBar]"}], "]"}], "/", 
         RowBox[{"(", 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "m"}], "]"}], "2"], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{
           "YTlist", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.879212079251443*^9, 3.87921208432148*^9}, 
   3.879217866107045*^9, {3.8811250501055326`*^9, 3.881125052184951*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"46d747a0-2ba2-40a4-9da6-05df5023756e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SUn1AntiSymfactor1", "[", "YT_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "2"}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"j", "[", 
     RowBox[{"YT", ",", "0"}], "]"}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SUn1AntiSymfactor2", "[", "YT_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "2"}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"j", "[", 
     RowBox[{"YT", ",", "1"}], "]"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUn1AntiSymPrefactor", "[", 
   RowBox[{"YTlist_", ",", "\[CapitalNu]_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "SUn1AntiSymfactor1", ",", "SUn1AntiSymfactor1", ",", 
           "SUn1AntiSymfactor2", ",", "SUn1AntiSymfactor2"}], "}"}], ",", 
         RowBox[{"Drop", "[", 
          RowBox[{"YTlist", ",", "\[CapitalNu]"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Missing", "[", "__", "]"}], "->", "1"}]}], ")"}]}]}]}], "Input",\

 CellChangeTimes->{{3.879223097138336*^9, 3.8792231232843275`*^9}, {
  3.879223171642624*^9, 3.879223211520065*^9}, {3.879230457162903*^9, 
  3.879230473032169*^9}, {3.879230876588402*^9, 3.8792308783141212`*^9}, {
  3.881125065355281*^9, 3.881125081391907*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e6ccaaa6-5c07-44f2-abe4-d211f6c2bc0f"],

Cell[CellGroupData[{

Cell["\<\
This function generates the unrefined limit of SU(\[CapitalNu])+1AS partition \
function at k instanton level\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8792239094678535`*^9, 3.879223925081803*^9}, {
  3.8792240824225683`*^9, 
  3.8792241422115946`*^9}},ExpressionUUID->"ee1d4588-6f05-40b8-8177-\
db50925f3506"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUn1AntiSym", "[", 
   RowBox[{"\[CapitalNu]_", ",", "k_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", " ", "\[CapitalNu]"}], "+", 
                 RowBox[{"Ceiling", "[", 
                  RowBox[{"k", "/", "2"}], "]"}]}], ")"}]}], 
              RowBox[{"SUn1AntiSymPrefactor", "[", 
               RowBox[{"#", ",", "\[CapitalNu]"}], "]"}], 
              RowBox[{"ISUn1AntiSym", "[", 
               RowBox[{"\[CapitalNu]", ",", "#", ",", "\[Kappa]"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"\[CapitalNu]", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"\[CapitalNu]", "+", "1"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"-", "m"}], "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"\[CapitalNu]", "+", "2"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"\[CapitalNu]", "+", "3"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "-", 
               RowBox[{"m", "/", "2"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"\[CapitalNu]", "+", "4"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "-", 
               RowBox[{"m", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.879217885619727*^9, {3.8792230773566275`*^9, 3.879223079958517*^9}, 
   3.879224142211929*^9, {3.881125087204813*^9, 3.8811250955344367`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"4d83ee1f-7681-43ab-85f6-207536a5d0af"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SO(N) gauge group with spinor hypermultiplet",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879225375029104*^9, 3.879225398728449*^9}, 
   3.8792337534132895`*^9},ExpressionUUID->"c58d21ed-20e2-490f-bd67-\
a2568e11d1d5"],

Cell[CellGroupData[{

Cell["definitions of Young tables and prefactor", "Subsubsection",
 CellChangeTimes->{{3.879233788810422*^9, 
  3.879233819430933*^9}},ExpressionUUID->"def9a8d3-541e-4e19-ac3e-\
e066363d8312"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"YTSON", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Join", ",", 
      RowBox[{"YoungTables", "[", 
       RowBox[{"k", ",", "n", ",", "0"}], "]"}], ",", 
      RowBox[{"YoungTables", "[", 
       RowBox[{"l", ",", "4", ",", "0"}], "]"}], ",", "1"}], "]"}], ",", 
    "1"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"SONfactor1", "[", "YT_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"YT", "==", 
     RowBox[{"{", "}"}]}], ",", "1", ",", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"j", "[", 
         RowBox[{"YT", ",", "0"}], "]"}]}], "-", "1"}]], "/", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"j", "[", 
          RowBox[{"YT", ",", "0"}], "]"}]}], "-", "1"}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"YT", ",", "0"}], "]"}]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"SONfactor2", "[", "YT_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"YT", "==", 
     RowBox[{"{", "}"}]}], ",", "1", ",", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", 
       RowBox[{"j", "[", 
        RowBox[{"YT", ",", "1"}], "]"}]}]], "/", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"j", "[", 
          RowBox[{"YT", ",", "1"}], "]"}]}], "+", "1"}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"YT", ",", "1"}], "]"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SONPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "1"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "SONfactor1", ",", "SONfactor1", ",", "SONfactor1", ",", 
           "SONfactor1"}], "}"}], ",", 
         RowBox[{"Drop", "[", 
          RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Missing", "[", "__", "]"}], "->", "1"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SONPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "SONfactor1", ",", "SONfactor1", ",", "SONfactor1", ",", 
           "SONfactor2"}], "}"}], ",", 
         RowBox[{"Drop", "[", 
          RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Missing", "[", "__", "]"}], "->", "1"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SONPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "3"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "SONfactor1", ",", "SONfactor1", ",", "SONfactor2", ",", 
           "SONfactor2"}], "}"}], ",", 
         RowBox[{"Drop", "[", 
          RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Missing", "[", "__", "]"}], "->", "1"}]}], ")"}]}]}]}], "Input",\

 CellChangeTimes->{{3.8792286450868626`*^9, 3.8792286535676355`*^9}, {
  3.8792286840759544`*^9, 3.879228785032961*^9}, {3.879233635507801*^9, 
  3.8792337128102884`*^9}, {3.87923382731544*^9, 3.879233850183892*^9}, {
  3.8792338821528215`*^9, 3.879233892333544*^9}, {3.879233956976903*^9, 
  3.879233966501399*^9}, {3.8792344199210825`*^9, 3.8792344212436676`*^9}, {
  3.879234654231123*^9, 3.879234663001392*^9}, {3.8792349519537597`*^9, 
  3.8792349562159433`*^9}, {3.8792973849259644`*^9, 3.879297391216836*^9}, {
  3.879297424075756*^9, 3.879297434481058*^9}, {3.8792974759049563`*^9, 
  3.8792974813130145`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2e051c69-a94f-41ba-bc69-6c6f641e1cb2"]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(2n+1) with one spinor", "Subsubsection",
 CellChangeTimes->{{3.8792254154872704`*^9, 3.8792254252354302`*^9}, 
   3.8792340970732036`*^9},ExpressionUUID->"a7127444-2106-4a41-8058-\
09282b25982e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISO2nPlus1", "[", 
   RowBox[{"n_", ",", "YTlist_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "]"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], "n"], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{"Nekrasov", "[", 
               RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}],
              "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               SubscriptBox["a", "t"]}], "]"}], "2"]}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], "n"], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"y", ",", "t"}], "]"}]}], "]"}], " "}], "4"], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
           
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], 
            "2"]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}]}], "]"}], " "}], "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "\[HBar]"}], "]"}], "2"]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", 
       RowBox[{"n", "+", "1"}]}], 
      RowBox[{"n", "+", "4"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"2", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], "n"], 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}]}], "+", 
              SubscriptBox["a", "t"]}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", 
             RowBox[{"n", "+", "1"}]}], 
            RowBox[{"n", "+", "4"}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{"Nekrasov", "[", 
               RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}],
              "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", 
       RowBox[{"n", "+", "1"}]}], 
      RowBox[{"n", "+", "3"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], 
       RowBox[{"n", "+", "4"}]], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"y", ",", "t"}], "]"}]}], "]"}], " "}], "4"], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
           
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], 
            "2"]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", 
       RowBox[{"n", "+", "1"}]}], 
      RowBox[{"n", "+", "4"}]], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}]}], "]"}], " "}], "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "\[HBar]"}], "]"}], "2"]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"n", "+", "1"}]}], 
       RowBox[{"n", "+", "4"}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{"\[HBar]", "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"\[HBar]", "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"\[HBar]", "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"\[HBar]", "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}]}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}]}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.879227822509921*^9, 3.879227845439309*^9}, {
   3.879227901357418*^9, 3.8792279348159885`*^9}, {3.8792279685283837`*^9, 
   3.8792280577275267`*^9}, {3.8792281109940104`*^9, 3.879228228146694*^9}, {
   3.87922826002192*^9, 3.879228383010794*^9}, 3.879228459726782*^9, 
   3.879228651347457*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"d0442655-b012-4fcd-bc5d-7505af54fdc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISO2nPlus1OddPart", "[", 
   RowBox[{"n_", ",", "YTlist_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"t", "=", "1"}], "n"], 
       RowBox[{"Ch", "[", 
        SubscriptBox["a", "t"], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], ")"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ch", "[", 
         RowBox[{"\[HBar]", "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"Ch", "[", 
          RowBox[{"\[HBar]", "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}]}], "]"}], 
           RowBox[{"Ch", "[", 
            RowBox[{"-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}]}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8792284000667048`*^9, 3.8792284115569324`*^9}, {
   3.879228468259836*^9, 3.8792284912948895`*^9}, 3.879228658213372*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"bb296b09-f87d-4b67-9ea8-a6818e37209d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nPlus1Even", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISO2nPlus1", "[", 
               RowBox[{"n", ",", "#"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "1"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YTSON", "[", 
             RowBox[{"n", ",", "k", ",", "l"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], "}"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8792288305981503`*^9, 3.8792290160818667`*^9}, {
   3.8792291936276817`*^9, 3.8792292104007025`*^9}, {3.879229273310336*^9, 
   3.87922927890259*^9}, 3.87922931759383*^9, {3.879229464097641*^9, 
   3.87922949282611*^9}, {3.8792295873764777`*^9, 3.879229598494053*^9}, {
   3.8792307597447834`*^9, 3.879230759934985*^9}, {3.879233926165987*^9, 
   3.8792339381461954`*^9}, 3.87923444495088*^9, 3.8792346294482794`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"ecdc8c43-0507-4514-bded-4d0283df63e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nPlus1Odd", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISO2nPlus1", "[", 
               RowBox[{"n", ",", "#"}], "]"}], 
              RowBox[{"ISO2nPlus1OddPart", "[", 
               RowBox[{"n", ",", "#"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YTSON", "[", 
             RowBox[{"n", ",", "k", ",", "l"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.87922979305864*^9, 3.8792298180787086`*^9}, 
   3.879229967244851*^9, {3.879230762533866*^9, 3.8792307627153845`*^9}, {
   3.8792324421844935`*^9, 3.879232447363736*^9}, {3.879232994925912*^9, 
   3.879232996540357*^9}, {3.8792339839993334`*^9, 3.8792339934589496`*^9}, 
   3.879234447475941*^9, 3.879234636396672*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"5c599294-fe0d-4429-81f7-b6ec7a215866"],

Cell[CellGroupData[{

Cell["\<\
This function generates the unrefined limit of SO(2n+1) with l \
hypermultiplets partition function at k instanton level\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8792332007858496`*^9, 
  3.8792332870188246`*^9}},ExpressionUUID->"1d2c89ba-8ec1-49b5-98a5-\
c4eb2760cb05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nPlus1", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "l", "]"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "+", 
       RowBox[{"l", "/", "2"}]}]], 
     RowBox[{"ZSO2nPlus1Even", "[", 
      RowBox[{"n", ",", "k", ",", 
       RowBox[{"l", "/", "2"}]}], "]"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}], "/", "2"}]}]], 
     RowBox[{"ZSO2nPlus1Odd", "[", 
      RowBox[{"n", ",", "k", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "-", "1"}], ")"}], "/", "2"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879231048567983*^9, 3.879231136141856*^9}, 
   3.8792332870198584`*^9, {3.8792340088508377`*^9, 3.8792340104461594`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"04ee9fde-b560-458f-acc6-372357d4339c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(2n) with one spinor", "Subsubsection",
 CellChangeTimes->{{3.8792254154872704`*^9, 3.8792254308999867`*^9}, 
   3.879234100376008*^9},ExpressionUUID->"0034a0fe-d21c-4c06-a216-\
d5f0563b1c99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISO2n", "[", 
   RowBox[{"n_", ",", "YTlist_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"t", "=", "1"}], "n"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{"Nekrasov", "[", 
              RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], "n"], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"y", ",", "t"}], "]"}]}], "]"}], " "}], "4"], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
           
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], 
            "2"]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}]}], "]"}], " "}], "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "\[HBar]"}], "]"}], "2"]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8792353734936495`*^9, 3.879235374845713*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"3401590c-8b2c-4a69-bac1-795d0caa6def"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISO2n", "[", 
   RowBox[{"n_", ",", "YTlist_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", 
       RowBox[{"n", "+", "1"}]}], 
      RowBox[{"n", "+", "4"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"2", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], "n"], 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}]}], "+", 
              SubscriptBox["a", "t"]}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", 
             RowBox[{"n", "+", "1"}]}], 
            RowBox[{"n", "+", "4"}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{"Nekrasov", "[", 
               RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}],
              "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", 
       RowBox[{"n", "+", "1"}]}], 
      RowBox[{"n", "+", "3"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], 
       RowBox[{"n", "+", "4"}]], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"y", ",", "t"}], "]"}]}], "]"}], " "}], "4"], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
           
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], 
            "2"]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", 
       RowBox[{"n", "+", "1"}]}], 
      RowBox[{"n", "+", "4"}]], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}]}], "]"}], " "}], "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "\[HBar]"}], "]"}], "2"]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"n", "+", "1"}]}], 
       RowBox[{"n", "+", "4"}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{"\[HBar]", "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"\[HBar]", "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{"\[HBar]", "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{"\[HBar]", "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}]}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}]}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}]}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8792341717120867`*^9, 3.8792343643175755`*^9}, {
  3.879235364040613*^9, 3.8792353698155975`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"aab28d1d-a2cc-4f29-868c-5cd435dcbf3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ISO2nExtra", "[", 
   RowBox[{"n_", ",", "YTlist_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], "n"], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{"\[HBar]", "+", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{"\[HBar]", "-", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Sh", "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}], "]"}], ")"}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ISO2nExtra", "[", 
   RowBox[{"n_", ",", "YTlist_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], "n"], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Ch", "[", 
       RowBox[{"\[HBar]", "+", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"Ch", "[", 
        RowBox[{"\[HBar]", "-", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ch", "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}], "]"}], ")"}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.879234505477826*^9, 3.8792345786825123`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"fe8a55e9-9804-4db7-a397-8236a9c833d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nPlusEven", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"Sign", "[", "l", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ISO2n", "[", 
                RowBox[{"n", ",", "#", ",", "1"}], "]"}], 
               RowBox[{"ISO2n", "[", 
                RowBox[{"n", ",", "#", ",", "2"}], "]"}], 
               RowBox[{"SONPrefactor", "[", 
                RowBox[{"#", ",", "n", ",", "1"}], "]"}]}], 
              RowBox[{"(*", 
               RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
             RowBox[{"YTSON", "[", 
              RowBox[{"n", ",", "k", ",", "l"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "1"}]], "\[Rule]", 
               RowBox[{"\[HBar]", "/", "2"}]}], ",", 
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "2"}]], "\[Rule]", 
               RowBox[{
                RowBox[{"\[HBar]", "/", "2"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "4"}]], "\[Rule]", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], "}"}]}], "//", 
           "Simplify"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}],
             "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.879234759433297*^9, 3.8792348581229734`*^9}, {
  3.8792353818695316`*^9, 3.8792353862816687`*^9}, {3.8792369146760955`*^9, 
  3.8792369168456316`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"9584e5c2-d15f-475e-8e32-72059fa6ab5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nMinusEven", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ISO2n", "[", 
              RowBox[{"n", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
            RowBox[{"YTSON", "[", 
             RowBox[{"n", ",", "k", ",", "0"}], "]"}]}], "//", "Simplify"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "k"], 
                 FractionBox[
                  RowBox[{
                   UnderoverscriptBox["\[Product]", 
                    RowBox[{"i", "=", "1"}], "n"], " ", 
                   RowBox[{"Sh", "[", 
                    RowBox[{"2", 
                    SubscriptBox["a", "i"]}], "]"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
                   SuperscriptBox[
                    RowBox[{"Sh", "[", 
                    RowBox[{"2", "\[HBar]"}], "]"}], "2"]}]]}], ")"}], 
               RowBox[{"ISO2n", "[", 
                RowBox[{"n", ",", "#", ",", "1"}], "]"}], 
               RowBox[{"ISO2n", "[", 
                RowBox[{"n", ",", "#", ",", "2"}], "]"}], 
               RowBox[{"ISO2nExtra", "[", 
                RowBox[{"n", ",", "#", ",", "1"}], "]"}], 
               RowBox[{"ISO2nExtra", "[", 
                RowBox[{"n", ",", "#", ",", "2"}], "]"}], 
               RowBox[{"SONPrefactor", "[", 
                RowBox[{"#", ",", "n", ",", "3"}], "]"}]}], 
              RowBox[{"(*", 
               RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
             RowBox[{"YTSON", "[", 
              RowBox[{"n", ",", "k", ",", 
               RowBox[{"l", "-", "1"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "1"}]], "\[Rule]", 
               RowBox[{"\[HBar]", "/", "2"}]}], ",", 
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "2"}]], "\[Rule]", 
               RowBox[{
                RowBox[{"\[HBar]", "/", "2"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "3"}]], "\[Rule]", "\[HBar]"}], ",", 
              RowBox[{
               SubscriptBox["a", 
                RowBox[{"n", "+", "4"}]], "\[Rule]", 
               RowBox[{"\[HBar]", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "//", 
           "Simplify"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{
  3.879235867602337*^9, {3.87923693610877*^9, 3.8792369406284447`*^9}, 
   3.879237401855466*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"93d02cc1-7871-4e3a-89f3-dd60f0718dc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nPlusOdd", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"k", "+", "1"}]], 
                FractionBox[
                 RowBox[{
                  UnderoverscriptBox["\[Product]", 
                   RowBox[{"i", "=", "1"}], "n"], " ", 
                  RowBox[{"Sh", "[", 
                   SubscriptBox["a", "i"], "]"}]}], 
                 SuperscriptBox[
                  RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"]]}], ")"}], 
              RowBox[{"ISO2n", "[", 
               RowBox[{"n", ",", "#", ",", "1"}], "]"}], 
              RowBox[{"ISO2n", "[", 
               RowBox[{"n", ",", "#", ",", "2"}], "]"}], 
              RowBox[{"ISO2nExtra", "[", 
               RowBox[{"n", ",", "#", ",", "1"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YTSON", "[", 
             RowBox[{"n", ",", "k", ",", "l"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", "\[HBar]"}]}], "}"}]}], "//",
           "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.879234987459899*^9, 3.879235068057105*^9}, {
  3.879235105567802*^9, 3.8792351211377535`*^9}, {3.879235260932706*^9, 
  3.879235264655652*^9}, {3.879235390552867*^9, 3.8792353936507044`*^9}, {
  3.8792355428170853`*^9, 3.8792355490763106`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d00357ff-a6f2-4f0d-98fd-cf8bbb6a49cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2nMinusOdd", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  UnderoverscriptBox["\[Product]", 
                   RowBox[{"i", "=", "1"}], "n"], " ", 
                  RowBox[{"Ch", "[", 
                   SubscriptBox["a", "i"], "]"}]}], 
                 SuperscriptBox[
                  RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"]]}], ")"}], 
              RowBox[{"ISO2n", "[", 
               RowBox[{"n", ",", "#", ",", "1"}], "]"}], 
              RowBox[{"ISO2n", "[", 
               RowBox[{"n", ",", "#", ",", "2"}], "]"}], 
              RowBox[{"ISO2nExtra", "[", 
               RowBox[{"n", ",", "#", ",", "2"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YTSON", "[", 
             RowBox[{"n", ",", "k", ",", "l"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "//", 
          "Simplify"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], 
           "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8792357416316433`*^9, 3.8792358113368015`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"12dcfca3-eaa6-40a6-a8e4-a5cb4a03cd14"],

Cell[CellGroupData[{

Cell["\<\
This function generates the unrefined limit of SO(2n) with l hypermultiplets \
partition function at k instanton level\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8792332007858496`*^9, 3.8792332870188246`*^9}, {
  3.879237469994419*^9, 
  3.879237474776541*^9}},ExpressionUUID->"6bd3f242-9b2d-4f9d-bcb7-\
889c92bb3202"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZSO2nPlus", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "l", "]"}], ",", 
    RowBox[{"ZSO2nPlusEven", "[", 
     RowBox[{"n", ",", "k", ",", 
      RowBox[{"l", "/", "2"}]}], "]"}], ",", 
    RowBox[{"ZSO2nPlusOdd", "[", 
     RowBox[{"n", ",", "k", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", "-", "1"}], ")"}], "/", "2"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZSO2nMinus", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "l", "]"}], ",", 
    RowBox[{"ZSO2nMinusEven", "[", 
     RowBox[{"n", ",", "k", ",", 
      RowBox[{"l", "/", "2"}]}], "]"}], ",", 
    RowBox[{"ZSO2nMinusOdd", "[", 
     RowBox[{"n", ",", "k", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", "-", "1"}], ")"}], "/", "2"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879235972074316*^9, 3.879236047641633*^9}, {
   3.8792361358008347`*^9, 3.879236141641362*^9}, {3.8792367762307615`*^9, 
   3.879236785184209*^9}, 3.8792374747775364`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"df667f37-0845-4607-aafc-d6e69e5db70b"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2n", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"ZSO2nPlus", "[", 
     RowBox[{"n", ",", "k", ",", "l"}], "]"}], "2"], "+", 
   FractionBox[
    RowBox[{"ZSO2nMinus", "[", 
     RowBox[{"n", ",", "k", ",", "l"}], "]"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.8797432584543266`*^9, 3.8797432975807104`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0875f475-2c96-43ef-9e7b-273e69a8c55e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO2n1C", "[", 
   RowBox[{"n_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"Sign", "[", "l", "]"}]], 
      FractionBox[
       RowBox[{"ZSO2nMinus", "[", 
        RowBox[{"n", ",", "k", ",", "l"}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"ZSO2nPlus", "[", 
       RowBox[{"n", ",", "k", ",", "l"}], "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8803186012746353`*^9, 3.8803186201538496`*^9}, {
  3.8803186509697437`*^9, 3.880318672316811*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"bea1dee1-b5d8-474c-ae22-2e3a7087422f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SO(n) N=1* theory",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879225499126152*^9, 3.8792255329690084`*^9}, {
  3.8792255826683016`*^9, 3.879225587045895*^9}, {3.879837490872726*^9, 
  3.8798374922319403`*^9}},ExpressionUUID->"cca8190b-2142-46af-8e99-\
a8b1a99e722e"],

Cell[CellGroupData[{

Cell["definition of prefactors", "Subsubsection",
 CellChangeTimes->{{3.879238201700944*^9, 3.879238213026699*^9}, {
  3.8792387769767284`*^9, 
  3.879238790790256*^9}},ExpressionUUID->"4ff415ee-047e-4205-8f37-\
f284eb81e80c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOnPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"SOnSPn1ASfactors", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"SOnSPn1ASfactors", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"SOnSPn1ASfactors", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"SOnSPn1ASfactors", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"Drop", "[", 
          RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Missing", "[", 
         RowBox[{"\"\<KeyAbsent\>\"", ",", 
          RowBox[{"{", "}"}]}], "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"Missing", "[", "__", "]"}], "->", "x"}]}], "}"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8792378113629675`*^9, 3.8792378259097753`*^9}, 
   3.8792382416905994`*^9, {3.8792382806811666`*^9, 3.8792383055470457`*^9}, {
   3.879238669532424*^9, 3.8792386710475626`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"d35e2bc0-e0be-4f5c-9328-901b2b26904a"]
}, Closed]],

Cell[CellGroupData[{

Cell["N=1* SO(n) formula", "Subsubsection",
 CellChangeTimes->{{3.879238178429719*^9, 3.879238194329544*^9}, 
   3.8798375006838636`*^9},ExpressionUUID->"f5f4642e-a8fe-44d8-bf92-\
ada563df8cbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISOn", "[", 
   RowBox[{"YTlist_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"Length", "[", "YTlist", "]"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"2", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "+", "m", "-", "\[HBar]"}], 
          "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "-", "m", "+", "\[HBar]"}], 
          "]"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], "n"], 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"], "-", "m"}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"], "+", "m"}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "-", 
              SubscriptBox["a", "t"], "-", "m"}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "-", 
              SubscriptBox["a", "t"], "+", "m"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], 
            RowBox[{"Length", "[", "YTlist", "]"}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               SubscriptBox["a", "t"]}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{
       RowBox[{"Length", "[", "YTlist", "]"}], "-", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], 
       RowBox[{"Length", "[", "YTlist", "]"}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "4"], 
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "4"], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "-", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "-", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "-", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}], "+", "m", "-", "\[HBar]"}], 
           "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "m"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "m"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "m"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "m"}], "]"}], "2"]}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"Length", "[", "YTlist", "]"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}]}], "]"}], 
         "4"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}]}], "]"}], 
         "4"], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", "-",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "-",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "-",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", 
           "-", "\[HBar]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "m"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "m"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "m"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "m"}], "]"}], "2"]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8792376809399967`*^9, 3.879237738567544*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d90448eb-c39a-4a10-bedf-54dd8dabe4cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISOnExtra", "[", "YTlist_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], 
    RowBox[{"Length", "[", "YTlist", "]"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "-", "m"}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "+", "m"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sh", "[", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "]"}], 
       RowBox[{"-", "2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8792377500428104`*^9, 3.879237768702487*^9}, 
   3.879237933105462*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"544b04ac-81ae-45ec-85ed-d2a799fea77c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSOnlist", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"SOnPrefactor", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"Floor", "[", 
                  RowBox[{"n", "/", "2"}], "]"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"Sh", "[", 
                    RowBox[{"m", "+", "\[HBar]"}], "]"}], 
                   RowBox[{"Sh", "[", 
                    RowBox[{"m", "-", "\[HBar]"}], "]"}], 
                   SuperscriptBox[
                    RowBox[{"Sh", "[", "0", "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
                   SuperscriptBox[
                    RowBox[{"Sh", "[", "m", "]"}], "2"]}]], ")"}], "k"], 
               SuperscriptBox[
                RowBox[{"ISOnExtra", "[", "#", "]"}], 
                RowBox[{"Mod", "[", 
                 RowBox[{"n", ",", "2"}], "]"}]], 
               RowBox[{"ISOn", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"Floor", "[", 
                  RowBox[{"n", "/", "2"}], "]"}]}], "]"}]}], "->", "#"}], 
             ")"}], "&"}], "/@", 
           RowBox[{"YoungTables", "[", 
            RowBox[{"k", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"n", "/", "2"}], "]"}], ",", "4"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"n", "/", "2"}], "]"}], "+", "1"}]], "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m"}], "/", "2"}], "+", 
              RowBox[{"\[HBar]", "/", "2"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"n", "/", "2"}], "]"}], "+", "2"}]], "\[Rule]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m"}], "/", "2"}], "+", 
              RowBox[{"\[HBar]", "/", "2"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"n", "/", "2"}], "]"}], "+", "3"}]], "\[Rule]", 
             RowBox[{"m", "/", "2"}]}], ",", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"n", "/", "2"}], "]"}], "+", "4"}]], "\[Rule]", 
             RowBox[{
              RowBox[{"m", "/", "2"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"Sh", "[", "0", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{"\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"Ch", "[", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], " ", "\[ImaginaryI]"}], "]"}], "->", 
           RowBox[{"-", 
            RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "l_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "l"], "]"}]}]}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], 
    RowBox[{"(*", 
     RowBox[{"//", "Total"}], "*)"}], "//", "Cancel"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.8792378526742506`*^9, 3.879237905474249*^9}, 
   3.8792379600234237`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"5b892234-7834-4538-86cd-e236dc3d467e"],

Cell["\<\
This function generates the unrefined limit of N=1 SO(n) partition function \
at k instanton level\
\>", "Text",
 CellChangeTimes->{{3.8792816487201414`*^9, 
  3.8792816690560465`*^9}},ExpressionUUID->"3fb6bfe9-8f4b-471f-898e-\
9404ef35d721"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSOn", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"First", "/@", 
     RowBox[{"ZSOnlist", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "//", "Total"}], "//", 
   "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.879237947595186*^9, 3.879237949205572*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9948883d-7ed4-4b7e-8062-a21505207a01"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Sp(N) gauge group with antisymmetric hypermultiplet",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{3.879225617274225*^9, 
  3.8792388816371884`*^9},ExpressionUUID->"a03d8e35-c934-4481-8220-\
b1540a49c6f9"],

Cell[CellGroupData[{

Cell["definition of prefactors", "Subsubsection",
 CellChangeTimes->{{3.879238201700944*^9, 3.879238213026699*^9}, {
  3.8792387774171953`*^9, 
  3.8792387918265133`*^9}},ExpressionUUID->"bc3d010a-fe9e-4594-8e48-\
a7e1e7c694a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SPN1ASPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "1"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MapThread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"Drop", "[", 
           RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Missing", "[", 
          RowBox[{"\"\<KeyAbsent\>\"", ",", 
           RowBox[{"{", "}"}]}], "]"}], "->", "1"}], ",", 
        RowBox[{
         RowBox[{"Missing", "[", "__", "]"}], "->", "x"}]}], "}"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPN1ASPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MapThread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"Drop", "[", 
           RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Missing", "[", 
          RowBox[{"\"\<KeyAbsent\>\"", ",", 
           RowBox[{"{", "}"}]}], "]"}], "->", "1"}], ",", 
        RowBox[{
         RowBox[{"Missing", "[", "__", "]"}], "->", "x"}]}], "}"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPN1ASPrefactor", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "3"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MapThread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"SOnSPn1ASfactors", "[", 
             RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"Drop", "[", 
           RowBox[{"YTlist", ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Missing", "[", 
          RowBox[{"\"\<KeyAbsent\>\"", ",", 
           RowBox[{"{", "}"}]}], "]"}], "->", "1"}], ",", 
        RowBox[{
         RowBox[{"Missing", "[", "__", "]"}], "->", "x"}]}], "}"}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.879238875575998*^9, 3.879238931569351*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"6616773f-506d-4c85-b34b-a2ac70097afc"]
}, Closed]],

Cell[CellGroupData[{

Cell["SP(N)+1AS formula", "Subsubsection",
 CellChangeTimes->{{3.879238178429719*^9, 3.879238194329544*^9}, {
  3.879239007199973*^9, 
  3.8792390136893263`*^9}},ExpressionUUID->"93f59a5e-2a6a-4d72-a335-\
b8962568346a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPn1AS", "[", 
   RowBox[{"YTlist_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"Length", "[", "YTlist", "]"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"2", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "+", "m", "-", "\[HBar]"}], 
          "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "-", "m", "+", "\[HBar]"}], 
          "]"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], "n"], 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"], "-", "m"}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"], "+", "m"}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "-", 
              SubscriptBox["a", "t"], "-", "m"}], "]"}], 
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "-", 
              SubscriptBox["a", "t"], "+", "m"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"t", "=", "1"}], 
            RowBox[{"Length", "[", "YTlist", "]"}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               SubscriptBox["a", "t"]}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{
       RowBox[{"Length", "[", "YTlist", "]"}], "-", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], 
       RowBox[{"Length", "[", "YTlist", "]"}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "4"], 
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "4"], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "-", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "-", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "-", "\[HBar]"}], "]"}], 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"y", ",", "t"}], "]"}], "-", "m", "+", "\[HBar]"}], "]"}], 
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}], "+", "m", "-", "\[HBar]"}], 
           "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "m"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "+", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "m"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "+", "m"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Sh", "[", 
              RowBox[{
               RowBox[{"\[Phi]", "[", 
                RowBox[{"x", ",", "s"}], "]"}], "-", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"y", ",", "t"}], "]"}], "-", "m"}], "]"}], "2"]}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"Length", "[", "YTlist", "]"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}]}], "]"}], 
         "4"], 
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}]}], "]"}], 
         "4"], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", "-",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "-",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "-",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", "m", "+",
           "\[HBar]"}], "]"}], 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", "m", 
           "-", "\[HBar]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "m"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "m"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "\[HBar]"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
              "m"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
              "m"}], "]"}], "2"]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.879281792104044*^9, 3.8792818284547424`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"8041bed3-6887-4e81-bfad-ebb8e4add929"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPn1ASExtra", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sh", "[", "m", "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"t", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         SubscriptBox["a", "t"], "-", "m"}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         SubscriptBox["a", "t"], "+", "m"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"Sh", "[", 
        SubscriptBox["a", "t"], "]"}], "2"]]}], ")"}], 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"s", "=", "1"}], 
     RowBox[{"Length", "[", "YTlist", "]"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "+", "m", "-", "\[HBar]"}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "-", "m", "+", "\[HBar]"}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "-", "m", "-", "\[HBar]"}], "]"}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"YTlist", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.87928184739299*^9, 3.879281859147087*^9}, {
   3.879281913544505*^9, 3.8792819251874013`*^9}, 3.8792845281210923`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"a180716d-c098-4cdc-8727-eedddaf3a03a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPn1ASExtra", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sh", "[", "m", "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"t", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       RowBox[{"Ch", "[", 
        RowBox[{
         SubscriptBox["a", "t"], "-", "m"}], "]"}], 
       RowBox[{"Ch", "[", 
        RowBox[{
         SubscriptBox["a", "t"], "+", "m"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"Ch", "[", 
        SubscriptBox["a", "t"], "]"}], "2"]]}], ")"}], 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"s", "=", "1"}], 
     RowBox[{"Length", "[", "YTlist", "]"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ch", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "+", "m", "-", "\[HBar]"}], "]"}], 
       RowBox[{"Ch", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "-", "m", "+", "\[HBar]"}], "]"}], 
       RowBox[{"Ch", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "+", "m", "+", "\[HBar]"}], "]"}], 
       RowBox[{"Ch", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "-", "m", "-", "\[HBar]"}], "]"}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"YTlist", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879281930749707*^9, 3.879281937717327*^9}, 
   3.879284529547058*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"b9f360ff-289c-469f-bc7a-6dcda59db9e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPn1ASExtra", "[", 
   RowBox[{"YTlist_", ",", "n_", ",", "3"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Ch", "[", 
      RowBox[{"m", "-", "\[HBar]"}], "]"}], " ", 
     RowBox[{"Ch", "[", 
      RowBox[{"m", "+", "\[HBar]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sh", "[", 
       RowBox[{"2", "\[HBar]"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Sh", "[", "m", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Sh", "[", 
       RowBox[{"2", "m"}], "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"t", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["a", "t"]}], "-", 
         RowBox[{"2", "m"}]}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["a", "t"]}], "+", 
         RowBox[{"2", "m"}]}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"Sh", "[", 
        RowBox[{"2", 
         SubscriptBox["a", "t"]}], "]"}], "2"]]}], ")"}], 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"s", "=", "1"}], 
     RowBox[{"Length", "[", "YTlist", "]"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}]}], "+", 
         RowBox[{"2", "m"}], "-", 
         RowBox[{"2", "\[HBar]"}]}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}]}], "-", 
         RowBox[{"2", "m"}], "+", 
         RowBox[{"2", "\[HBar]"}]}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}]}], "+", 
         RowBox[{"2", "m"}], "+", 
         RowBox[{"2", "\[HBar]"}]}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}]}], "-", 
         RowBox[{"2", "m"}], "-", 
         RowBox[{"2", "\[HBar]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"YTlist", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8793000569351177`*^9, 3.8793001050312166`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"15689489-920d-4747-8893-3e14080f1313"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1ASPlusEven", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{
                  RowBox[{"Sh", "[", 
                   RowBox[{"m", "+", "\[HBar]"}], "]"}], 
                  RowBox[{"Sh", "[", 
                   RowBox[{"m", "-", "\[HBar]"}], "]"}], 
                  SuperscriptBox[
                   RowBox[{"Sh", "[", "0", "]"}], "2"]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
                  SuperscriptBox[
                   RowBox[{"Sh", "[", "m", "]"}], "2"]}]], ")"}], "k"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"SPN1ASPrefactor", "[", 
                 RowBox[{"#", ",", "n", ",", "1"}], "]"}], 
                RowBox[{"ISPn1AS", "[", 
                 RowBox[{"#", ",", "n"}], "]"}]}], 
               RowBox[{"(*", 
                RowBox[{"->", "#"}], "*)"}], ")"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", "n", ",", "8"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"m", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"m", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "5"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "6"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "7"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "8"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.87928197477247*^9, 3.8792820509974637`*^9}, 
   3.879284250483989*^9, {3.879284304515829*^9, 3.879284306385643*^9}, 
   3.87928460217461*^9, {3.879287270477932*^9, 3.8792872799675317`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"b19964ed-973b-485d-acfc-f78761ee65ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1ASMinusEven", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"4", 
              RowBox[{"Ch", "[", 
               RowBox[{"m", "-", "\[HBar]"}], "]"}], " ", 
              RowBox[{"Ch", "[", 
               RowBox[{"m", "+", "\[HBar]"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Ch", "[", "\[HBar]", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Ch", "[", "m", "]"}], "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"Sh", "[", 
                 RowBox[{"m", "+", "\[HBar]"}], "]"}], 
                RowBox[{"Sh", "[", 
                 RowBox[{"m", "-", "\[HBar]"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"Sh", "[", "0", "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{"Sh", "[", "m", "]"}], "2"]}]], ")"}], "k"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SPN1ASPrefactor", "[", 
                 RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
                RowBox[{"ISPn1ASExtra", "[", 
                 RowBox[{"#", ",", "n", ",", "1"}], "]"}], 
                RowBox[{"ISPn1ASExtra", "[", 
                 RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
                RowBox[{"ISPn1AS", "[", 
                 RowBox[{"#", ",", "n"}], "]"}]}], 
               RowBox[{"(*", 
                RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
              RowBox[{"YoungTables", "[", 
               RowBox[{"k", ",", "n", ",", "10"}], "]"}]}], ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"m", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"m", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "5"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "6"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "7"}]], "\[Rule]", "\[HBar]"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "8"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "9"}]], "\[Rule]", "m"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "10"}]], "\[Rule]", 
              RowBox[{"m", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], 
         "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.879284373720223*^9, 3.8792843860934067`*^9}, {
   3.879284417739465*^9, 3.8792844510000663`*^9}, {3.8792845502572784`*^9, 
   3.87928456407889*^9}, 3.879284598348283*^9, 3.879285191230052*^9, 
   3.879287285495055*^9, {3.8792894327836637`*^9, 3.879289438879817*^9}, {
   3.879289926311495*^9, 3.8792899320722184`*^9}, {3.8793001400482254`*^9, 
   3.8793001436207027`*^9}, {3.879301329575973*^9, 3.879301368965*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"8a0dc4fc-508e-4495-bbbd-d00117badf57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1ASPlusOdd", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"Sh", "[", 
                 RowBox[{"m", "+", "\[HBar]"}], "]"}], 
                RowBox[{"Sh", "[", 
                 RowBox[{"m", "-", "\[HBar]"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"Sh", "[", "0", "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{"Sh", "[", "m", "]"}], "2"]}]], ")"}], "k"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SPN1ASPrefactor", "[", 
                 RowBox[{"#", ",", "n", ",", "3"}], "]"}], 
                RowBox[{"ISPn1ASExtra", "[", 
                 RowBox[{"#", ",", "n", ",", "1"}], "]"}], 
                RowBox[{"ISPn1AS", "[", 
                 RowBox[{"#", ",", "n"}], "]"}]}], 
               RowBox[{"(*", 
                RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
              RowBox[{"YoungTables", "[", 
               RowBox[{"k", ",", "n", ",", "9"}], "]"}]}], ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"m", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"m", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "5"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "6"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "7"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "8"}]], "\[Rule]", "\[HBar]"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "9"}]], "\[Rule]", "m"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.879282079609799*^9, 3.8792820855091157`*^9}, {
   3.879284127339245*^9, 3.879284130860574*^9}, {3.8792841658971944`*^9, 
   3.879284312311077*^9}, 3.8792845364593573`*^9, 3.8792872876848173`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"1e6d36a4-8b00-4145-8a91-df669e1f282e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1ASMinusOdd", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"Sh", "[", 
                 RowBox[{"m", "+", "\[HBar]"}], "]"}], 
                RowBox[{"Sh", "[", 
                 RowBox[{"m", "-", "\[HBar]"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"Sh", "[", "0", "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{"Sh", "[", "m", "]"}], "2"]}]], ")"}], "k"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SPN1ASPrefactor", "[", 
                 RowBox[{"#", ",", "n", ",", "3"}], "]"}], 
                RowBox[{"ISPn1ASExtra", "[", 
                 RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
                RowBox[{"ISPn1AS", "[", 
                 RowBox[{"#", ",", "n"}], "]"}]}], 
               RowBox[{"(*", 
                RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
              RowBox[{"YoungTables", "[", 
               RowBox[{"k", ",", "n", ",", "9"}], "]"}]}], ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"m", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{
               RowBox[{"m", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "5"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "6"}]], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], "/", "2"}], "+", 
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "7"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "8"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "9"}]], "\[Rule]", 
              RowBox[{"m", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], 
         "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.879284617191457*^9, 3.879284646473962*^9}, 
   3.879287290141758*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"f36359e2-2264-4db8-add9-da6357fcfeeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1ASZero", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"ZSPn1ASPlusEven", "[", 
       RowBox[{
        RowBox[{"k", "/", "2"}], ",", "n"}], "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"ZSPn1ASMinusEven", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "/", "2"}], "-", "1"}], ",", "n"}], "]"}], "2"]}], ",", 
    
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ZSPn1ASPlusOdd", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", "n"}], "]"}], 
       "2"]}], "-", 
     FractionBox[
      RowBox[{"ZSPn1ASMinusOdd", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", "n"}], "]"}], 
      "2"]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8792846887867737`*^9, 3.879284812075367*^9}, 
   3.8792850257139983`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"76bb8e21-30b7-40c4-b3d3-e43da3e7a3bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1ASPi", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"ZSPn1ASPlusEven", "[", 
       RowBox[{
        RowBox[{"k", "/", "2"}], ",", "n"}], "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"ZSPn1ASMinusEven", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "/", "2"}], "-", "1"}], ",", "n"}], "]"}], "2"]}], ",", 
    
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ZSPn1ASPlusOdd", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", "n"}], "]"}], 
       "2"]}], "+", 
     FractionBox[
      RowBox[{"ZSPn1ASMinusOdd", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", "n"}], "]"}], 
      "2"]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8792846983591137`*^9, 3.879284698936757*^9}, {
   3.879284818705594*^9, 3.8792848395869627`*^9}, 3.879285028098248*^9, {
   3.879472177392788*^9, 3.8794722065079412`*^9}, {3.8794726761740103`*^9, 
   3.879472681098841*^9}, {3.879473094171377*^9, 3.87947312186034*^9}, {
   3.8794732980539656`*^9, 3.8794733016693*^9}, 3.8794733835951605`*^9, {
   3.879473701090844*^9, 3.8794737011885233`*^9}, {3.879473801123871*^9, 
   3.879473802532107*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"ffb0b224-54b9-45d3-961c-dc3b6c2230a9"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Chapter",
 CellChangeTimes->{{3.8792947061313305`*^9, 
  3.879294722891043*^9}},ExpressionUUID->"7a39e10f-5eda-426c-876f-\
e6bbb31ab4f7"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SU(N)+1S and pure SO(N)",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879295836128298*^9, 3.87929583643989*^9}, {
  3.879295866958004*^9, 
  3.879295934142909*^9}},ExpressionUUID->"93f013c8-010e-4f09-a34a-\
cfd25b123439"],

Cell[CellGroupData[{

Cell["Pure SO(N) formula", "Subsubsection",
 CellChangeTimes->{{3.879295961918573*^9, 
  3.879295979809696*^9}},ExpressionUUID->"6f991eed-38f3-4a62-a0d6-\
4e7dcc347055"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISONPure", "[", 
   RowBox[{"YTlist_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{"2", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"t", "=", "1"}], "n"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{"Nekrasov", "[", 
              RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], "n"], 
      RowBox[{"Product", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"y", ",", "t"}], "]"}]}], "]"}], " "}], "4"], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
           
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], 
            "2"]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], "n"], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "s"}], "]"}]}], "]"}], " "}], "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "-", "\[HBar]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{
               "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ",", "s"}], "]"}], "+", "\[HBar]"}], "]"}], "2"]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.879301565691798*^9, 3.879301581991151*^9}, {
   3.87930163426722*^9, 3.879301658922*^9}, {3.879301706764083*^9, 
   3.879301757623138*^9}, 3.8793020523078375`*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"7e3cbbbc-d2f0-496e-91db-fed5e174bfa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISONPureExtra", "[", 
   RowBox[{"YTlist_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], "n"], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sh", "[", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"x", ",", "s"}], "]"}], "]"}], 
      RowBox[{"-", "2"}]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8793017669330125`*^9, 3.8793018130716534`*^9}, 
   3.879301954004652*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"59fc5095-f077-4227-8b37-dd7ebcd26ad4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSONPure", "[", 
   RowBox[{"\[CapitalNu]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ISONPure", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{"\[CapitalNu]", "/", "2"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"ISONPureExtra", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"\[CapitalNu]", "/", "2"}], "]"}]}], "]"}], 
          RowBox[{"Mod", "[", 
           RowBox[{"\[CapitalNu]", ",", "2"}], "]"}]]}], "&"}], "/@", 
       RowBox[{"YoungTables", "[", 
        RowBox[{"k", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"\[CapitalNu]", "/", "2"}], "]"}], ",", "0"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8793018720474415`*^9, 3.879301932689293*^9}, {
   3.8793019642996497`*^9, 3.8793020166906896`*^9}, {3.8793030661873856`*^9, 
   3.8793031006080904`*^9}, 3.8803275286538706`*^9, 
   3.880333077162314*^9},ExpressionUUID->"4d9d1f51-27a5-46aa-bc72-\
449d3428617c"]
}, Closed]],

Cell[CellGroupData[{

Cell["check", "Subsubsection",
 CellChangeTimes->{{3.879295992374631*^9, 3.879295994232383*^9}, 
   3.8792960245505486`*^9},ExpressionUUID->"ba9c2ff1-2acf-413c-a8e7-\
d28f718fb387"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUn1StoSON", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], ")"}]}], 
       RowBox[{"ZSUn1Sym", "[", 
        RowBox[{"n", ",", 
         RowBox[{"2", "k"}], ",", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "2"}], "]"}], "/", "2"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["A", "i_"], "/;", 
          RowBox[{"i", ">", 
           FractionBox["n", "2"]}]}], "\[RuleDelayed]", 
         RowBox[{"1", "/", 
          SubscriptBox["A", 
           RowBox[{"n", "-", "i", "+", "1"}]]}]}], ",", 
        RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}], "//", "Cancel"}], ")"}], "/.", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", "n", "]"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", 
        FractionBox[
         RowBox[{"n", "+", "1"}], "2"]], "\[Rule]", " ", "1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8793024506701317`*^9, 3.879302501629511*^9}, {
  3.879302914129526*^9, 3.8793029879805417`*^9}, {3.8803275906298027`*^9, 
  3.880327593541977*^9}, {3.880332973508219*^9, 3.880332976301428*^9}, {
  3.8811250233656883`*^9, 
  3.88112502349015*^9}},ExpressionUUID->"7fecec3e-b141-4497-833a-\
018915e32b80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SUn1StoSON", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "-", 
  RowBox[{"ZSONPure", "[", 
   RowBox[{"2", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879302560276557*^9, 3.8793026457143383`*^9}, {
   3.879302707853598*^9, 3.8793027293848705`*^9}, 3.8793031044032845`*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"a6e984ca-8f0c-4570-a839-223ca4123c1e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.87930256348053*^9, 3.8793026460540023`*^9}, {
   3.879302712747763*^9, 3.879302729776715*^9}, {3.8793029687811637`*^9, 
   3.879302990429108*^9}, 3.8793031049144964`*^9, 3.879307525397113*^9, 
   3.87930787383607*^9, 3.8803275968166804`*^9, 3.880332708173972*^9, 
   3.880332980878394*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"ce7d55a5-fd00-42ed-8445-f871045af557"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SUn1StoSON", "[", 
   RowBox[{"2", ",", "2"}], "]"}], "-", 
  RowBox[{"ZSONPure", "[", 
   RowBox[{"2", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879302762788433*^9, 3.879302769142728*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"5eba82f1-14b1-42b8-a81f-77c4ac348d1f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.879302766898902*^9, 3.879302770218152*^9}, 
   3.8793029931764956`*^9, 3.879303107295578*^9, 3.879307526119378*^9, 
   3.879307874769573*^9, 3.8803275991404476`*^9, 3.880332712320564*^9, 
   3.8803329850889025`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"373bd167-80a8-4692-8a8a-d0bf3cd925a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SUn1StoSON", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSONPure", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879302560276557*^9, 3.8793026457143383`*^9}, {
  3.879302707853598*^9, 3.8793027293848705`*^9}, {3.8793027948426237`*^9, 
  3.879302821881785*^9}, {3.8793030079224715`*^9, 3.879303012241906*^9}, {
  3.879303117756728*^9, 3.8793031219010468`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"36767c4b-99bc-4f92-94b3-fa1dd332f711"],

Cell[BoxData["0``28.148645639221257"], "Output",
 CellChangeTimes->{{3.87930256348053*^9, 3.8793026460540023`*^9}, {
   3.879302712747763*^9, 3.879302729776715*^9}, {3.8793028034917316`*^9, 
   3.8793028227800846`*^9}, {3.8793029955550013`*^9, 3.8793030130629272`*^9}, 
   3.879303122692767*^9, 3.879307526604184*^9, 3.879307875616311*^9, 
   3.88032760107926*^9, 3.880332714890397*^9, 3.880332988106906*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"6954d555-cdbf-47d7-8929-3cd677c8c551"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SU(N)+1AS and pure SP(N)",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879295836128298*^9, 3.87929583643989*^9}, {
  3.879295866958004*^9, 3.879295934142909*^9}, {3.879296006928113*^9, 
  3.8792960131453*^9}},ExpressionUUID->"6bc83f36-5bd9-4fd2-a8b6-ad043db0bf02"],

Cell[CellGroupData[{

Cell["SP(N) pure (+1V) formula", "Subsubsection",
 CellChangeTimes->{{3.879295961918573*^9, 3.879295979809696*^9}, 
   3.879296019699331*^9, {3.8800768043635454`*^9, 
   3.8800768132621384`*^9}},ExpressionUUID->"188b9373-dff8-4731-a591-\
278fcbb85fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPnPure", "[", 
   RowBox[{"YTlist_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"n", "+", "4"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{"2", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "s"}], "]"}]}], "]"}], "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"t", "=", "1"}], 
           RowBox[{"n", "+", "4"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{"Nekrasov", "[", 
              RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              SubscriptBox["a", "t"]}], "]"}], "2"]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"YTlist", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"n", "+", "3"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", 
        RowBox[{"s", "+", "1"}]}], 
       RowBox[{"n", "+", "4"}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sh", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"x", ",", "s"}], "]"}], "+", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"y", ",", "t"}], "]"}]}], "]"}], "4"], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "+", "\[HBar]"}], "]"}], "2"], 
           
           SuperscriptBox[
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"\[Phi]", "[", 
               RowBox[{"x", ",", "s"}], "]"}], "+", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"y", ",", "t"}], "]"}], "-", "\[HBar]"}], "]"}], 
            "2"]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"YTlist", "[", 
           RowBox[{"[", "t", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{"n", "+", "4"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}]}], "]"}], 
         "4"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "+", 
             "\[HBar]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "s"}], "]"}], "+", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "s"}], "]"}], "-", 
             "\[HBar]"}], "]"}], "2"]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"YTlist", "[", 
            RowBox[{"[", "s", "]"}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.879297511004157*^9, 3.879297547335788*^9}, {
  3.8792984302340364`*^9, 3.8792984400436783`*^9}, {3.879298510909619*^9, 
  3.879298519159481*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"9b42d3ad-ca20-4e08-bb54-00026c477481"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPnPureExtra", "[", 
   RowBox[{"n_", ",", "1"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"s", "=", "1"}], "n"], 
      SuperscriptBox[
       RowBox[{"Sh", "[", 
        SubscriptBox["a", "s"], "]"}], "2"]}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.8792975814900403`*^9, 3.8792976003868456`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"5cf1b371-9b8e-42b9-b075-90d04355dfdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPnPureExtra", "[", 
   RowBox[{"n_", ",", "2"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sh", "[", "\[HBar]", "]"}], "2"], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"s", "=", "1"}], "n"], 
      SuperscriptBox[
       RowBox[{"Ch", "[", 
        SubscriptBox["a", "s"], "]"}], "2"]}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.879297605090119*^9, 3.8792976097580442`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"6e0ebdc3-0111-476e-9a17-86c748c0c6c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISPn1V", "[", 
   RowBox[{"YTlist_", ",", "\[Chi]_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sh", "[", "m", "]"}], "\[Chi]"], 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"s", "=", "1"}], 
     RowBox[{"Length", "[", "YTlist", "]"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"x", ",", "s"}], "]"}], "+", "m"}], "]"}], 
       RowBox[{"Sh", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"x", ",", "s"}], "]"}]}], "+", "m"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"YTlist", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8800769716955395`*^9, 3.8800770628652115`*^9}, {
  3.88007711665635*^9, 3.8800771529971733`*^9}, {3.880077389216756*^9, 
  3.880077390906908*^9}, {3.880077590609107*^9, 3.880077592582336*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"4a79a6f2-07ca-425e-a06b-53996d6ad955"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPnPurePlusEven", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "1"}], "]"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.8792977030098333`*^9, 3.8792977962007246`*^9}, {
  3.8792981106077213`*^9, 3.879298119421048*^9}, {3.8792981570852585`*^9, 
  3.8792981602271905`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"620e6e5e-b45e-40b6-a472-e44b51b43086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPnPureMinusEven", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"Ch", "[", "\[HBar]", "]"}], "2"]], 
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "1"}], "]"}], 
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "2"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "3"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{
              RowBox[{"k", "-", "1"}], ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "\[HBar]"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], 
         "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.879297974939539*^9, 3.8792979877588606`*^9}, {
   3.8792980181534224`*^9, 3.879298035775571*^9}, {3.8792980684335594`*^9, 
   3.879298075012376*^9}, {3.879298177495887*^9, 3.8792981861850047`*^9}, {
   3.879298400139065*^9, 3.8792984002150707`*^9}, {3.8792987914659047`*^9, 
   3.879298793099929*^9}, {3.879299995941069*^9, 3.879299997852842*^9}, {
   3.8793006179497185`*^9, 3.8793006211807175`*^9}, {3.8793007103060465`*^9, 
   3.8793007197066865`*^9}, {3.8793009277103724`*^9, 3.879300932055941*^9}, 
   3.8793011651920166`*^9, {3.8793012001757903`*^9, 3.8793012330083017`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"370f8565-0687-4bd3-8b20-823289f81d7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPnPurePlusOdd", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "1"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", "\[HBar]"}]}], "}"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.8792978193722672`*^9, 3.8792978934691477`*^9}, {
  3.879298191803638*^9, 3.8792981975658293`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"92264f52-aae5-4f07-ba3f-a11f88bf7c55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPnPureMinusOdd", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "2"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], 
         "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.8792979195610275`*^9, 3.879297956433963*^9}, {
  3.879298201314082*^9, 3.879298206907222*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"c70aa265-b000-43c0-8ffe-d558c2763e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPnPureZero", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     RowBox[{"ZSPnPurePlusEven", "[", 
      RowBox[{"n", ",", 
       RowBox[{"k", "/", "2"}]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"ZSPnPureMinusEven", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "/", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"ZSPnPurePlusOdd", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      FractionBox[
       RowBox[{"ZSPnPureMinusOdd", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879298248450983*^9, 3.879298288802574*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"967f4a26-de41-4fff-9349-f51f2ace3eaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPnPurePi", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     RowBox[{"ZSPnPurePlusEven", "[", 
      RowBox[{"n", ",", 
       RowBox[{"k", "/", "2"}]}], "]"}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"ZSPnPureMinusEven", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "/", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"ZSPnPurePlusOdd", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      FractionBox[
       RowBox[{"ZSPnPureMinusOdd", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879298301427367*^9, 3.8792983210818033`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"3e85f6a5-fa1b-4266-b97a-a41c45788de2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1VPlusEven", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISPn1V", "[", 
               RowBox[{"#", ",", "0"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "1"}], "]"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.8792977030098333`*^9, 3.8792977962007246`*^9}, {
  3.8792981106077213`*^9, 3.879298119421048*^9}, {3.8792981570852585`*^9, 
  3.8792981602271905`*^9}, {3.880077210075609*^9, 3.8800772105881987`*^9}, {
  3.880077305921342*^9, 3.8800773117989216`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"9d12c979-e36a-4fa2-a2a4-dc346c1cac9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1VMinusEven", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"Ch", "[", "m", "]"}], 
               SuperscriptBox[
                RowBox[{"Ch", "[", "\[HBar]", "]"}], "2"]], 
              RowBox[{"ISPn1V", "[", 
               RowBox[{"#", ",", "1"}], "]"}], 
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "1"}], "]"}], 
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "2"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "3"}], "]"}]}], 
             RowBox[{"(*", 
              RowBox[{"->", "#"}], "*)"}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{
              RowBox[{"k", "-", "1"}], ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "\[HBar]"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], 
         "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.879297974939539*^9, 3.8792979877588606`*^9}, {
   3.8792980181534224`*^9, 3.879298035775571*^9}, {3.8792980684335594`*^9, 
   3.879298075012376*^9}, {3.879298177495887*^9, 3.8792981861850047`*^9}, {
   3.879298400139065*^9, 3.8792984002150707`*^9}, {3.8792987914659047`*^9, 
   3.879298793099929*^9}, {3.879299995941069*^9, 3.879299997852842*^9}, {
   3.8793006179497185`*^9, 3.8793006211807175`*^9}, {3.8793007103060465`*^9, 
   3.8793007197066865`*^9}, {3.8793009277103724`*^9, 3.879300932055941*^9}, 
   3.8793011651920166`*^9, {3.8793012001757903`*^9, 3.8793012330083017`*^9}, {
   3.8800772145471478`*^9, 3.8800772149649935`*^9}, {3.8800773601483994`*^9, 
   3.8800773617655935`*^9}, {3.880077418152689*^9, 3.8800774202971897`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"a54a4105-db12-47f5-ad3c-6f11a62c43b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1VPlusOdd", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ISPn1V", "[", 
               RowBox[{"#", ",", "1"}], "]"}], 
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "1"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", "\[HBar]"}]}], "}"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.8792978193722672`*^9, 3.8792978934691477`*^9}, {
   3.879298191803638*^9, 3.8792981975658293`*^9}, {3.8800772189406767`*^9, 
   3.8800772193397264`*^9}, 3.8800774302907724`*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"4d1e3426-8499-4382-adc7-c26178e767e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1VMinusOdd", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Ch", "[", "m", "]"}], 
              RowBox[{"ISPn1V", "[", 
               RowBox[{"#", ",", "0"}], "]"}], 
              RowBox[{"ISPnPureExtra", "[", 
               RowBox[{"n", ",", "2"}], "]"}], 
              RowBox[{"SONPrefactor", "[", 
               RowBox[{"#", ",", "n", ",", "2"}], "]"}], 
              RowBox[{"ISPnPure", "[", 
               RowBox[{"#", ",", "n"}], "]"}]}], "&"}], "/@", 
            RowBox[{"YoungTables", "[", 
             RowBox[{"k", ",", 
              RowBox[{"n", "+", "4"}], ",", "0"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "1"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "/", "2"}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "2"}]], "\[Rule]", " ", 
              RowBox[{
               RowBox[{"\[HBar]", "/", "2"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "3"}]], "\[Rule]", "0"}], ",", 
             RowBox[{
              SubscriptBox["a", 
               RowBox[{"n", "+", "4"}]], "\[Rule]", 
              RowBox[{"\[HBar]", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}]}]}], "}"}]}], "]"}], 
         "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Ch", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], " ", "]"}], "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Sh", "[", "0", "]"}]}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "+", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.8792979195610275`*^9, 3.879297956433963*^9}, {
  3.879298201314082*^9, 3.879298206907222*^9}, {3.880077222862598*^9, 
  3.8800772234309263`*^9}, {3.8800774348103485`*^9, 3.8800774427517986`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"66823e63-2d23-4961-9510-69ebfc050b14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1VZero", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     RowBox[{"ZSPn1VPlusEven", "[", 
      RowBox[{"n", ",", 
       RowBox[{"k", "/", "2"}]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"ZSPn1VMinusEven", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "/", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"ZSPn1VPlusOdd", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      FractionBox[
       RowBox[{"ZSPn1VMinusOdd", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879298248450983*^9, 3.879298288802574*^9}, {
  3.880077227627289*^9, 3.8800772418646293`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"d9a6dc32-32c4-4e3d-a9ff-a2a3481f38d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSPn1VPi", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     RowBox[{"ZSPn1VPlusEven", "[", 
      RowBox[{"n", ",", 
       RowBox[{"k", "/", "2"}]}], "]"}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"ZSPn1VMinusEven", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "/", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"ZSPn1VPlusOdd", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      FractionBox[
       RowBox[{"ZSPn1VMinusOdd", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "2"]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879298301427367*^9, 3.8792983210818033`*^9}, {
  3.880077230906102*^9, 3.880077251463249*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"19478938-5741-43fa-a979-3753806ee202"]
}, Closed]],

Cell[CellGroupData[{

Cell["check", "Subsubsection",
 CellChangeTimes->{{3.879295992374631*^9, 3.879295994232383*^9}, {
  3.879296029848118*^9, 
  3.8792960303169785`*^9}},ExpressionUUID->"38074bf8-4a21-4766-887e-\
e7f1f58d2c69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUn1AStoSPnZero", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], "+", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"k", "/", "2"}], "]"}]}], ")"}]}], 
      RowBox[{"ZSUn1AntiSym", "[", 
       RowBox[{
        RowBox[{"2", "n"}], ",", "k", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["A", "i_"], "/;", 
         RowBox[{"i", ">", "n"}]}], "\[RuleDelayed]", 
        RowBox[{"1", "/", 
         SubscriptBox["A", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "i", "+", "1"}]]}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}], "//", "Cancel"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.879303553241888*^9, 3.8793036020160055`*^9}, 
   3.8793037206027837`*^9, {3.881125114239105*^9, 
   3.88112512256104*^9}},ExpressionUUID->"33bd9edd-26a1-4e9f-8f6f-\
608b7dbdb517"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUn1AStoSPnPi", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], "+", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"k", "/", "2"}], "]"}]}], ")"}]}], 
      RowBox[{"ZSUn1AntiSym", "[", 
       RowBox[{
        RowBox[{"2", "n"}], ",", "k", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", "2"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["A", "i_"], "/;", 
         RowBox[{"i", ">", "n"}]}], "\[RuleDelayed]", 
        RowBox[{"1", "/", 
         SubscriptBox["A", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "i", "+", "1"}]]}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}], "//", "Cancel"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.879303616185892*^9, 3.879303630548321*^9}, {
   3.8793037149515867`*^9, 3.8793037170157204`*^9}, 
   3.881125127413299*^9},ExpressionUUID->"7bfc286d-28bb-49b1-bc6f-\
6a47a6657fc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SUn1AStoSPnZero", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSPnPureZero", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879303644102848*^9, 3.879303742235973*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"99fbf377-d323-4d14-a0b9-17f1ee064741"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.879303668049324*^9, 3.879303742806129*^9}, 
   3.879307534599148*^9, 3.879307883783397*^9, 3.8803276372290077`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"8970a609-23d0-4492-af2a-7cd9117cda4d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SUn1AStoSPnZero", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "-", 
   RowBox[{"ZSPnPureZero", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879303749920638*^9, 3.8793037546748023`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"c9393863-5b39-4727-9e56-14e64543e4d2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8793037570031357`*^9, 3.879307536542988*^9, 
  3.879307885780825*^9, 3.880327642832656*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"adf76489-a838-437e-ac3d-c8d7146c70f3"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SUn1AStoSPnPi", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSPnPurePi", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879303765282876*^9, 3.8793037682487206`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"4aafa946-6a7a-4d54-9660-a5a431eb8e1e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879303768818921*^9, 3.879307536618783*^9, 
  3.879307885879615*^9, 3.880327642922239*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"d3dd48bb-77b9-4d85-b3cf-b893baa07be1"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expansion of SO(N) with spinor ",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879295836128298*^9, 3.87929583643989*^9}, {
   3.879295866958004*^9, 3.879295934142909*^9}, {3.8793039918090715`*^9, 
   3.8793040095114145`*^9}, 
   3.879461250670062*^9},ExpressionUUID->"79c3842b-80b0-44d2-8d28-\
4d786e1788c3"],

Cell[CellGroupData[{

Cell["n=7,8 with Z_extra", "Subsubsection",
 CellChangeTimes->{{3.879304028873726*^9, 3.879304034453601*^9}, {
  3.879304084874577*^9, 3.8793040850000544`*^9}, {3.8793079389950743`*^9, 
  3.8793079509718957`*^9}},ExpressionUUID->"bb1432a1-3137-4c7f-9f68-\
42af2a9d9842"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO78Extra", "[", "O_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"2", "i"}]], "/", "i"}], " ", ")"}], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"i", "/", "2"}]], "-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", "i"}], "/", "2"}]]}], ")"}], "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "O"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8793081753664017`*^9, 3.8793081962326517`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"c4535aa9-603d-46bb-9d64-b32e8172cd26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2nPlus1", "[", 
  RowBox[{"3", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.879304067557472*^9, 3.879304077668502*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"b2bf91c1-b1fc-4502-9a06-dd5e004d839f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]]}]]}]], "Output",
 CellChangeTimes->{3.879304078202528*^9, 3.8793075366461563`*^9, 
  3.879307885904561*^9, 3.8793082180044665`*^9, 3.879312615474269*^9, 
  3.8803277398903866`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"dcda10bd-55fc-4a73-9ed9-67256a101a29"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["ZSO701", "i_"], ":=", 
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "i"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          SubscriptBox["A", "3"], "i"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "3"], "i"]]}]]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8793040972065263`*^9, 3.8793040983853674`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"78cdc40f-8f6c-4d5a-891b-b5ecc1798fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSSO7", "[", "j_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}], 
           SubscriptBox[
            RowBox[{"Hold", "[", "ZSO701", "]"}], "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], 
       RowBox[{"ZSO78Extra", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "0", ",", "j"}], "}"}]}], "]"}], ",", "M", ",", 
    "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8793076851504545`*^9, 3.8793077613782034`*^9}, {
  3.879307816610115*^9, 3.879307838565284*^9}, {3.8793081903433867`*^9, 
  3.8793082076342955`*^9}, {3.879314377862123*^9, 3.879314380587822*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"be534c50-091a-4a37-adae-14be99413a85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ZSO2nPlus1", "[", 
      RowBox[{"3", ",", "0", ",", "2"}], "]"}], "-", 
     RowBox[{"RHSSO7", "[", "2", "]"}]}], "//", "ReleaseHold"}], ")"}], "/.", 
  "rand"}]], "Input",
 CellChangeTimes->{{3.8793076212750187`*^9, 3.879307645566741*^9}, {
  3.879307764668681*^9, 3.8793077782237277`*^9}, {3.8793079052276564`*^9, 
  3.879307912721884*^9}, {3.879314384063943*^9, 3.879314394218111*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"f40f3652-1d2f-4804-9d6a-4f2ab432ff02"],

Cell[BoxData["0``22.400194247626818"], "Output",
 CellChangeTimes->{{3.8793078859941916`*^9, 3.8793079130992227`*^9}, 
   3.879308218101204*^9, 3.8793126155996685`*^9, {3.879314394848363*^9, 
   3.8793143996802964`*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"a723c2a5-eac1-4aca-bda4-159ddfc8b879"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ZSO2nPlus1", "[", 
      RowBox[{"3", ",", "0", ",", "3"}], "]"}], "-", 
     RowBox[{"RHSSO7", "[", "3", "]"}]}], "//", "ReleaseHold"}], ")"}], "/.", 
  "rand"}]], "Input",
 CellChangeTimes->{{3.879307921004862*^9, 3.879307921927627*^9}, {
  3.87931440414478*^9, 3.8793144074776363`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"6ef48cdd-bdd1-40aa-9ddd-6ee9f608c227"],

Cell[BoxData["0``19.699463121641728"], "Output",
 CellChangeTimes->{3.8793079227206807`*^9, 3.879308218397423*^9, 
  3.879312615902879*^9, 3.879314408161807*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"6e5d2c4a-e135-458e-91df-07c2b09e0eef"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2n", "[", 
  RowBox[{"4", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.879743316125931*^9, 3.8797433196759944`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8dedd7ce-8e81-40ba-8f94-3fc8991f89b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "1"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "4"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SqrtBox[
      SubscriptBox["A", "1"]], " ", 
     SqrtBox[
      SubscriptBox["A", "2"]], " ", 
     SqrtBox[
      SubscriptBox["A", "3"]], " ", 
     SqrtBox[
      SubscriptBox["A", "4"]]}]]}], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "4"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]], " ", 
    SqrtBox[
     SubscriptBox["A", "4"]]}]]}]], "Output",
 CellChangeTimes->{3.8797433201395416`*^9, 3.8803277440962133`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"4fbfbff9-5fc5-436e-9c51-7c859d41372a"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["ZSO801", "i_"], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "i"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          SubscriptBox["A", "3"], "i"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          SubscriptBox["A", "4"], "i"]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "3"], "i"]], " ", 
       SqrtBox[
        SuperscriptBox[
         SubscriptBox["A", "4"], "i"]]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "i"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "3"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "4"], "i"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "4"], "i"]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8793080947811813`*^9, 3.879308102823291*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"f6609592-e961-4bd0-afef-4f3d8d4befac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSSO8", "[", "j_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}], 
           SubscriptBox[
            RowBox[{"Hold", "[", "ZSO801", "]"}], "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], 
       RowBox[{"ZSO78Extra", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "0", ",", "j"}], "}"}]}], "]"}], ",", "M", ",", 
    "j"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879308122997294*^9, 3.879308124926878*^9}, {
  3.879308212195423*^9, 3.8793082141731005`*^9}, {3.8793143206628656`*^9, 
  3.879314323793993*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"9cf0c77f-a2ef-4feb-8f9f-a526b48cfa30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ZSO2n", "[", 
      RowBox[{"4", ",", "0", ",", "1"}], "]"}], "-", 
     RowBox[{"RHSSO8", "[", "1", "]"}]}], "//", "ReleaseHold"}], ")"}], "/.", 
  "rand"}]], "Input",
 CellChangeTimes->{{3.879308235385929*^9, 3.879308291853528*^9}, {
   3.8793143263977013`*^9, 3.87931435856909*^9}, 3.8797433428725295`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"aeaffed0-ebba-4fc6-a52f-932eeff4dfda"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8793082701348486`*^9, 3.8793083425393724`*^9, 3.8793126159999657`*^9, {
   3.8793143293229356`*^9, 3.8793143591625576`*^9}, {3.8797433553728433`*^9, 
   3.8797433662384863`*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"9345a210-8f8a-4638-a2a7-cc2e076250a6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ZSO2n", "[", 
      RowBox[{"4", ",", "0", ",", "2"}], "]"}], "-", 
     RowBox[{"RHSSO8", "[", "2", "]"}]}], "//", "ReleaseHold"}], ")"}], "/.", 
  "rand"}]], "Input",
 CellChangeTimes->{{3.8793083467029915`*^9, 3.87930835079854*^9}, {
  3.8793143627391925`*^9, 3.8793143700269365`*^9}, {3.879743347235177*^9, 
  3.8797433488753157`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"b325ffde-9ee9-4ca0-ae10-5f7ff71f6fef"],

Cell[BoxData["0``30.656107187518163"], "Output",
 CellChangeTimes->{{3.879308348507042*^9, 3.8793083513904896`*^9}, 
   3.8793126161106358`*^9, {3.879314363821068*^9, 3.8793143705677447`*^9}, 
   3.8797433680639973`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"75b6874d-5d12-4c73-803a-47daa7f643f1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Zhat", "=", 
    RowBox[{"Z", "*", 
     SuperscriptBox["Zpert", 
      RowBox[{"-", "1"}]]}]}], TraditionalForm]],ExpressionUUID->
  "1600e644-e415-4d6f-8226-c46134edd657"],
 Cell[BoxData[
  FormBox[
   RowBox[{"*", 
    RowBox[{"(", 
     SubscriptBox[
      SuperscriptBox["Zextra", 
       RowBox[{"-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"when", " ", "n"}], "=", "7"}], ",", "8"}], ")"}]], ")"}]}], 
   TraditionalForm]],ExpressionUUID->"8b0532d9-d9d1-458c-b8cc-01eea34fc467"]
}], "Subsubsection",
 CellChangeTimes->{{3.8793164479629283`*^9, 3.8793165104192066`*^9}, 
   3.879316577667364*^9, 3.8793168553704967`*^9, {3.879892530732087*^9, 
   3.879892586199385*^9}},ExpressionUUID->"a3d0c1a1-1328-4665-a622-\
a42ae123c4db"],

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["ZSO701", "i"]],
  CellChangeTimes->{{3.879316542695673*^9, 3.8793165458729496`*^9}, 
    3.8793165776693597`*^9, {3.8793166709244385`*^9, 3.8793166809431*^9}, 
    3.8793168553704967`*^9},ExpressionUUID->
  "220c2202-6804-4f7a-90de-4a4b06c5010c"],
 " and ",
 Cell[BoxData[
  SubscriptBox["ZSO801", "i"]],
  CellChangeTimes->{{3.879316542695673*^9, 3.8793165458729496`*^9}, 
    3.8793165776693597`*^9, {3.8793166709244385`*^9, 3.8793166809431*^9}, 
    3.8793168553704967`*^9},ExpressionUUID->
  "85a03fa2-9864-4f78-816a-848182d86898"],
 " come from the previous subsection \[OpenCurlyQuote]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "=", "7"}], ",", 
    RowBox[{"8", " ", "with", " ", "Z_extra"}]}], TraditionalForm]],
  ExpressionUUID->"2f30bb2d-7d53-4b7f-8da6-42decbbfbd50"],
 "\[CloseCurlyQuote]"
}], "Text",
 CellChangeTimes->{{3.879461431091145*^9, 3.8794614691769733`*^9}, {
  3.879461499569624*^9, 
  3.879461524694462*^9}},ExpressionUUID->"907e1b62-6274-4883-a7fc-\
50744965f8c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO7", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO701", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", 
                  RowBox[{"2", "i"}]], "/", "i"}], " ", ")"}]}], 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", 
                   RowBox[{"i", "/", "2"}]], "-", 
                  SuperscriptBox["q", 
                   RowBox[{
                    RowBox[{"-", "i"}], "/", "2"}]]}], ")"}], "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2nPlus1", "[", 
        RowBox[{"3", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879316542695673*^9, 3.8793165458729496`*^9}, 
   3.8793165776693597`*^9, {3.8793166709244385`*^9, 3.8793166809431*^9}, 
   3.8793168553704967`*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"c796568f-63fc-497c-8abb-0f045b0f9d1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO8", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO801", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", 
                  RowBox[{"2", "i"}]], "/", "i"}], " ", ")"}]}], 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", 
                   RowBox[{"i", "/", "2"}]], "-", 
                  SuperscriptBox["q", 
                   RowBox[{
                    RowBox[{"-", "i"}], "/", "2"}]]}], ")"}], "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2n", "[", 
        RowBox[{"4", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8793149652625303`*^9, 3.8793149699164124`*^9}, {
   3.8793150906830206`*^9, 3.8793151716610146`*^9}, {3.879315273305177*^9, 
   3.87931527551303*^9}, {3.879315459977523*^9, 3.879315468732319*^9}, {
   3.8793155032306023`*^9, 3.8793155086878896`*^9}, {3.8793156621373944`*^9, 
   3.8793156676289606`*^9}, 3.8793159042345285`*^9, {3.879315971659627*^9, 
   3.8793160160416827`*^9}, {3.8793160777311306`*^9, 
   3.8793160989734106`*^9}, {3.87931617141506*^9, 3.879316184912998*^9}, {
   3.879316234782196*^9, 3.879316303542477*^9}, {3.879316375930149*^9, 
   3.879316381320715*^9}, {3.8793165301590323`*^9, 3.8793165324027596`*^9}, 
   3.8793165776714125`*^9, 3.8793168553704967`*^9, {3.8797433965905514`*^9, 
   3.8797433989747715`*^9}, 3.8797436641345053`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"d70307ba-f321-4c69-97be-c61618d108cc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Zhat", 
    RowBox[{"k", ",", 
     RowBox[{
      RowBox[{"2", "k"}], "-", "n"}]}]], "=", 
   SubscriptBox["Zhat", 
    RowBox[{"k", ",", "n"}]]}], 
  TraditionalForm]],ExpressionUUID->"a16b35e5-22c5-43fd-b9c9-59e0f249a421"]], \
"Subsubsection",
 CellChangeTimes->{{3.8793121944871597`*^9, 
  3.8793122181674547`*^9}},ExpressionUUID->"000c419d-6eb1-4724-b798-\
43a63b293990"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Zhat", 
    RowBox[{"2", ",", "1"}]], "=", 
   SubscriptBox["Zhat", 
    RowBox[{"2", ",", "3"}]]}], 
  TraditionalForm]],ExpressionUUID->"e94f4562-5683-488d-8332-bae9fea4d1d6"]], \
"Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879316595399144*^9, 3.8793166038659763`*^9}, 
   3.879316766171526*^9},ExpressionUUID->"94a8ef40-76dc-4aba-bc43-\
8ebde3e27594"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO7", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "-", 
   RowBox[{"ZhatSO7", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793166086285315`*^9, 3.879316624644829*^9}, 
   3.879316766171526*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"f24bcd77-c7c1-4a04-87b4-4a4c101e7ac3"],

Cell[BoxData["0``14.264230015686534"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.8793166617956495`*^9, 3.879316695200108*^9, 
  3.8793167661745653`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"9c78e724-be9a-4a35-8fe3-daa80b129b58"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO8", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "-", 
   RowBox[{"ZhatSO8", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879316704824526*^9, 3.879316706017694*^9}, 
   3.8793167661745653`*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"da446127-171c-423a-ba73-490ed9577b7a"],

Cell[BoxData["0``12.727872391019899"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793167515866323`*^9, 3.8793167661775417`*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"758cba1b-a47c-497a-a518-0724a91b38ba"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO7", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "-", 
   RowBox[{"ZhatSO7", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8793169195196104`*^9, 3.8793169342035723`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"f2346f74-f9ea-49ed-86bf-3060335f7841"],

Cell[BoxData["0``19.53079500241552"], "Output",
 CellChangeTimes->{{3.8793169205429697`*^9, 3.879316934983532*^9}},
 CellLabel->
  "Out[184]=",ExpressionUUID->"e7217895-e21a-4cf5-82ab-6c8cf3cc3461"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO8", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "-", 
   RowBox[{"ZhatSO8", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879316942030041*^9, 3.879316943588088*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"7b7ddd30-cc78-44e5-b0f1-0b1173313ed3"],

Cell[BoxData["0``18.73359710378861"], "Output",
 CellChangeTimes->{3.879316946123207*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"2cbaa724-83f2-46f3-b1e3-9ca4b5f6ae66"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "<=", "7"}], ",", "8"}], TraditionalForm]],ExpressionUUID->
  "5a02bb4b-dfd3-4249-a052-5e44ed43bb06"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.8793083800492296`*^9, 3.87930842055472*^9}, {
   3.879309125285963*^9, 3.8793091255399427`*^9}, {3.8794730476192856`*^9, 
   3.8794730504138145`*^9}, 
   3.8794769484556212`*^9},ExpressionUUID->"2b2201c1-a5f6-48fc-96cf-\
3201c71ca0c7"],

Cell[CellGroupData[{

Cell["SO5", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793084843658934`*^9, 3.8793084926109805`*^9}, {
  3.8793086162495794`*^9, 3.879308621703578*^9}, {3.879308810257286*^9, 
  3.879308828650247*^9}},ExpressionUUID->"c054b00b-a4d4-40c8-b5cc-\
02b447ddf698"],

Cell[BoxData[
 RowBox[{"ZSO2nPlus1", "[", 
  RowBox[{"2", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793084764688053`*^9, 3.8793084926109805`*^9}, {
  3.879308616250575*^9, 3.8793086217045326`*^9}, {3.879308810257286*^9, 
  3.879308828650247*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"e78d4369-9dad-4b2b-bee2-420d6bf47f28"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.879308494918618*^9, {3.879308616250575*^9, 3.8793086217045326`*^9}, {
   3.879308810257286*^9, 3.879308828650247*^9}, 3.8798919162161965`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"82d0f3b6-e818-4be6-87a2-63d9675a4c53"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO501", "i_"], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]]}]]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.879308810257286*^9, 3.879308828650247*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"bf4b676b-232c-41c8-b936-51f1990a8058"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSSO5", "[", "j_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}], 
          SubscriptBox["ZSO501", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "0", ",", "j"}], "}"}]}], "]"}], ",", "M", ",", 
    "j"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793085788637953`*^9, 3.8793085833604507`*^9}, 
   3.8793086217055616`*^9, {3.879308810257286*^9, 3.879308828650247*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"be951650-ca8a-4069-b33f-a73ba8510f4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO2nPlus1", "[", 
    RowBox[{"2", ",", "0", ",", "2"}], "]"}], "-", 
   RowBox[{"RHSSO5", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793085952614484`*^9, 3.8793086217055616`*^9}, {
  3.879308810258317*^9, 3.879308828650247*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"feb4ccef-8cf6-42db-9d98-a5192b599bfe"],

Cell[BoxData["0``19.32564573277595"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879308601876526*^9, 3.8793086217055616`*^9}, {
   3.879308810258317*^9, 3.879308828650247*^9}, 3.8798919163925147`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"2c554cf3-73bb-44fc-853d-9a76338e6b1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO2nPlus1", "[", 
    RowBox[{"2", ",", "0", ",", "3"}], "]"}], "-", 
   RowBox[{"RHSSO5", "[", "3", "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879308607768162*^9, 3.8793086217055616`*^9}, {
  3.879308810258317*^9, 3.879308828650247*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"b1e89da3-bda3-4d97-9593-fa35d5855d54"],

Cell[BoxData["0``15.43361609613109"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879308609593969*^9, 3.8793086217055616`*^9}, {
   3.879308810258317*^9, 3.879308828651283*^9}, 3.8798919165969677`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0ee20ef6-cda1-4080-8c66-dbc3f04f0eaa"]
}, Closed]],

Cell[CellGroupData[{

Cell["SO6", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793084843658934`*^9, 3.8793084926109805`*^9}, {
   3.8793086162495794`*^9, 3.8793086320137463`*^9}, {3.879308810258317*^9, 
   3.8793088350095444`*^9}, 
   3.879743451550973*^9},ExpressionUUID->"8346c60b-bbf1-40a7-9e20-\
0aa9b9af9aa4"],

Cell[BoxData[
 RowBox[{"ZSO2n", "[", 
  RowBox[{"3", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879743427653372*^9, 3.879743451550973*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"be65b129-0bdd-4fbf-ad53-fcaf0c0bbf0b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "3"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]]}]], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "3"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8797434282908506`*^9, 3.8797434673998547`*^9}, 
   3.8798919166468363`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"225db39b-0106-460f-ab94-bb6343f1b5ad"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO601", "i_"], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "3"], "i"]], " "}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "3"], "i"]], " "}]]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.8793086940466557`*^9, 3.879308726485842*^9}, {
   3.8793088153866615`*^9, 3.8793088350105667`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"bc21ff0c-cb57-45ea-9cfd-9af16b766cd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSSO6", "[", "j_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}], 
          SubscriptBox["ZSO601", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "0", ",", "j"}], "}"}]}], "]"}], ",", "M", ",", 
    "j"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793085788637953`*^9, 3.8793085833604507`*^9}, 
   3.8793086217055616`*^9, {3.879308733304448*^9, 3.879308734555951*^9}, {
   3.879308815387701*^9, 3.8793088350105667`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"b8b00bf6-58b3-4ae9-a108-4de4b9c701a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO2n", "[", 
    RowBox[{"3", ",", "0", ",", "2"}], "]"}], "-", 
   RowBox[{"RHSSO6", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793085952614484`*^9, 3.8793086217055616`*^9}, {
  3.879308751154872*^9, 3.879308757892061*^9}, {3.879308815387701*^9, 
  3.8793088350105667`*^9}, {3.8797434629253206`*^9, 3.8797434641563697`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"62450820-28f5-4c08-ab9d-57f028cef0fb"],

Cell[BoxData["0``18.95537782048993"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879308601876526*^9, 3.8793086217055616`*^9}, 
   3.8793087660435867`*^9, {3.8793088153887105`*^9, 3.8793088350105667`*^9}, 
   3.8797434674960203`*^9, 3.87989191681339*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"9d55000f-e3a0-4098-ba55-6eba1c7e6937"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(4)+1S and SU(2)1V*SU(2)*U(1)", "Subsubsection",
 CellChangeTimes->{{3.880317300861185*^9, 
  3.8803173472139053`*^9}},ExpressionUUID->"786bdaed-bec0-4e39-bed6-\
c8353c488ced"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2n", "[", 
  RowBox[{"2", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879743427653372*^9, 3.879743451550973*^9}, 
   3.8802608136779904`*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"196bd21b-0435-4c9c-b8c1-d509bf970d8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "1"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "2"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SqrtBox[
      SubscriptBox["A", "1"]], " ", 
     SqrtBox[
      SubscriptBox["A", "2"]]}]]}], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8797434282908506`*^9, 3.8797434673998547`*^9}, 
   3.8798919166468363`*^9, 3.879894477410678*^9, 3.880077981472904*^9, 
   3.8801629271630373`*^9, 3.880260814002701*^9, 3.8802715798947964`*^9, 
   3.8803174651613016`*^9, 3.8803278189015694`*^9, 3.880332496874398*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"57926dcd-ca68-4294-8c3a-a3d6c62db558"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO401", "i_"], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "i"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]]}]]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]]}]]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.8793086940466557`*^9, 3.879308726485842*^9}, {
   3.8793088153866615`*^9, 3.8793088350105667`*^9}, {3.8802608208128166`*^9, 
   3.880260843632734*^9}, {3.88026087645885*^9, 3.880260904618462*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"e0749d11-6e6b-4708-893b-72ff5c5fb059"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO4", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO401", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2n", "[", 
        RowBox[{"2", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.880260913402553*^9, 3.880260919467758*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"79796325-8271-4bd5-861b-e3d4b3b436a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO41S", "[", "k_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "k"], 
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{"-", "i"}]], 
    RowBox[{"ZhatSO4", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.880260936285554*^9, 3.8802609401724634`*^9}, {
   3.8802622347956467`*^9, 3.880262260000496*^9}, {3.8802649453663034`*^9, 
   3.880264954631852*^9}, 3.8802684301511493`*^9, 3.8803174107046766`*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"f1697bc3-4be1-4ac6-915b-0bd3b89e1d2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SU21VSU2U1", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"(", 
             RowBox[{"ZSUn1V", "[", 
              RowBox[{"2", ",", "i", ",", 
               RowBox[{"1", "/", "2"}]}], "]"}], ")"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
            RowBox[{"Q", "->", 
             RowBox[{
              RowBox[{"-", "Q"}], " ", 
              SuperscriptBox["M", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]]}]}]}], "}"}]}], "//", 
         "PowerExpand"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"ZSUnPure", "[", 
             RowBox[{"2", ",", "i", ",", "0"}], "]"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], "/", 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], "/", 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]]}]}], "}"}]}], "//", 
         "PowerExpand"}], ")"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Q", "j"], "/", "j"}], 
           RowBox[{"(", 
            RowBox[{"1", "/", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", 
                 RowBox[{"j", "/", "2"}]], "-", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"]}], ")"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88031742905147*^9, 3.880317436977929*^9}, {
   3.8803227588588*^9, 3.8803227602799077`*^9}, 3.880327816040958*^9, 
   3.8803323833062534`*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"720e1bbf-d807-47c2-baae-f7a4846c3ecf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO41S", "[", "1", "]"}], "-", 
   RowBox[{"SU21VSU2U1", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.880327825882452*^9, 3.8803278297625675`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ea0a5f51-8203-4c1c-b829-94b56769166f"],

Cell[BoxData["0``27.961375026816206"], "Output",
 CellChangeTimes->{3.880327830132039*^9, 3.8803324970582585`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"7459cec5-df8e-490e-a6bd-8b004d48fcbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO41S", "[", "2", "]"}], "-", 
   RowBox[{"SU21VSU2U1", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8803174824783244`*^9, 3.880317489744596*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"e4e1f63c-f8ce-48d8-bde3-ef5278793a54"],

Cell[BoxData["0``27.05966026300155"], "Output",
 CellChangeTimes->{3.880317491777578*^9, 3.8803278209355745`*^9, 
  3.8803324989775395`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"25cd90d1-d80b-48ff-b0ef-f8d332f644dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(4)+1C and SU(2)*SU(2)1V*U(1)", "Subsubsection",
 CellChangeTimes->{{3.880317300861185*^9, 3.8803173472139053`*^9}, {
  3.880318923197561*^9, 
  3.880318928578062*^9}},ExpressionUUID->"20cd03d8-e092-4e98-9e02-\
58f752c434ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2n1C", "[", 
  RowBox[{"2", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879743427653372*^9, 3.879743451550973*^9}, 
   3.8802608136779904`*^9, {3.8803187924231253`*^9, 3.880318792949432*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"712aa110-2f69-4498-95e2-c6e39ac37053"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "2"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]]}]], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8797434282908506`*^9, 3.8797434673998547`*^9}, 
   3.8798919166468363`*^9, 3.879894477410678*^9, 3.880077981472904*^9, 
   3.8801629271630373`*^9, 3.880260814002701*^9, 3.8802715798947964`*^9, 
   3.880318793438444*^9, 3.8803280326396585`*^9, 3.880332506311051*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"b6c9da6d-b830-449a-bce1-b3ae7f17fdce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO401C", "i_"], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]]}]]}]}]], "Input",
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.8793086940466557`*^9, 3.879308726485842*^9}, {
   3.8793088153866615`*^9, 3.8793088350105667`*^9}, {3.8802608208128166`*^9, 
   3.880260843632734*^9}, {3.88026087645885*^9, 3.880260904618462*^9}, 
   3.8803176127346954`*^9, 3.8803176729085464`*^9, {3.88031855611137*^9, 
   3.880318557826129*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"5c7f2cd4-5866-4d89-b3b2-f3351749a7bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO41C", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO401C", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2n1C", "[", 
        RowBox[{"2", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.880260913402553*^9, 3.880260919467758*^9}, {
  3.8803176158414135`*^9, 3.880317649675502*^9}, {3.8803184478901978`*^9, 
  3.88031845080021*^9}, {3.8803187584246206`*^9, 3.880318766936075*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"83d6a3c9-f429-43c5-85c8-8f8e981e11a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO41C", "[", "k_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "k"], 
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{"-", "i"}]], 
    RowBox[{"ZhatSO41C", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.880260936285554*^9, 3.8802609401724634`*^9}, {
   3.8802622347956467`*^9, 3.880262260000496*^9}, {3.8802649453663034`*^9, 
   3.880264954631852*^9}, 3.8802684301511493`*^9, {3.8803176584228945`*^9, 
   3.880317666450855*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"4237fae9-a629-4232-a03d-b6eedad10ebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SU2SU21VU1", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"(", 
             RowBox[{"ZSUn1V", "[", 
              RowBox[{"2", ",", "i", ",", 
               RowBox[{"1", "/", "2"}]}], "]"}], ")"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], "/", 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], "/", 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
            RowBox[{"Q", "->", 
             RowBox[{
              RowBox[{"-", "Q"}], " ", 
              SuperscriptBox["M", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]]}]}]}], "}"}]}], "//", 
         "PowerExpand"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"ZSUnPure", "[", 
             RowBox[{"2", ",", "i", ",", "0"}], "]"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]]}]}], "}"}]}], "//", 
         "PowerExpand"}], ")"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Q", "j"], "/", "j"}], 
           RowBox[{"(", 
            RowBox[{"1", "/", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", 
                 RowBox[{"j", "/", "2"}]], "-", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"]}], ")"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8802685031857624`*^9, 3.880268524816084*^9}, {
   3.8802685840939393`*^9, 3.880268612883393*^9}, {3.8802686531853714`*^9, 
   3.880268669630401*^9}, 3.8802687065791025`*^9, {3.8802687372540083`*^9, 
   3.880268741521508*^9}, {3.880268897274187*^9, 3.8802689058442993`*^9}, {
   3.8802689512928114`*^9, 3.8802690389787264`*^9}, {3.880269126770299*^9, 
   3.880269195036621*^9}, {3.880269232200486*^9, 3.8802692689368963`*^9}, 
   3.88026931240983*^9, {3.8802721334715576`*^9, 3.880272146294163*^9}, {
   3.8803177312619286`*^9, 3.880317735757785*^9}, {3.8803178542561464`*^9, 
   3.8803179016904907`*^9}, 3.8803188456931987`*^9, {3.8803189047483916`*^9, 
   3.8803189108422484`*^9}, 3.8803278760990953`*^9, 3.8803323966687107`*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"18032c6b-174c-40bb-95fa-b4a89b14857e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO41C", "[", "2", "]"}], "-", 
   RowBox[{"SU2SU21VU1", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8803189470241675`*^9, 3.8803189582311764`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"a081142c-363f-4e26-b748-cde91ed3c504"],

Cell[BoxData["0``27.08999886253172"], "Output",
 CellChangeTimes->{3.880318960277621*^9, 3.880328034671891*^9, 
  3.8803325084402633`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"84bbbe2e-50fe-4df5-b263-45e0429d39d6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(5)+1S and SP(2)+1V", "Subsubsection",
 CellChangeTimes->{{3.879892789845226*^9, 3.8798928108632936`*^9}, {
  3.8798928499077373`*^9, 3.879892855211733*^9}, {3.8800780906953897`*^9, 
  3.880078091499239*^9}, {3.880317361744549*^9, 
  3.8803173629326816`*^9}},ExpressionUUID->"be0f8415-3810-4cb8-b324-\
82ddd2d33a07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2nPlus1", "[", 
  RowBox[{"2", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793084764688053`*^9, 3.8793084926109805`*^9}, {
  3.879308616250575*^9, 3.8793086217045326`*^9}, {3.879308810257286*^9, 
  3.879308828650247*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2cf7afc2-fd99-49c9-9563-2f8b5c2ff7cf"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.879308494918618*^9, {3.879308616250575*^9, 3.8793086217045326`*^9}, {
   3.879308810257286*^9, 3.879308828650247*^9}, 3.8798919162161965`*^9, 
   3.8798944705995517`*^9, 3.8800778268971024`*^9, 3.88016292583302*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"d403ea86-964e-4575-87d2-175862ca495d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO501", "i_"], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]]}]]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.879308810257286*^9, 3.879308828650247*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"93703911-4404-4bf6-a46f-659d79f62aed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO5", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO501", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2nPlus1", "[", 
        RowBox[{"2", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879316542695673*^9, 3.8793165458729496`*^9}, 
   3.8793165776693597`*^9, {3.8793166709244385`*^9, 3.8793166809431*^9}, 
   3.8793168553704967`*^9, {3.8798919245459137`*^9, 3.879891934223833*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"150399de-776e-4ec8-a870-e24b2568555f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO51S", "[", "k_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "k"], 
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{
      RowBox[{"k", "/", "2"}], "-", "i"}]], 
    RowBox[{"ZhatSO5", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.880077823517992*^9, 3.880077825192156*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"a05b63bf-03e9-4089-8d69-8004a10141d3"],

Cell[CellGroupData[{

Cell["We need subsection \[OpenCurlyQuote]SP(N) pure (+1V) formula\
\[CloseCurlyQuote] here. ", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8798929332634783`*^9, 3.879892952233661*^9}, {
   3.8798929904967885`*^9, 3.879893026536837*^9}, 3.8800778028031096`*^9, 
   3.8800779541196504`*^9},ExpressionUUID->"e550663d-b027-4fe4-bf13-\
6f3edc7b098a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO51S", "[", "1", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSPn1VPi", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "/", 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], "}"}]}], ")"}]}], "/.", 
  "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8800778571126404`*^9, 3.8800778990594683`*^9}, 
   3.8800779541196504`*^9, 3.880078011761758*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"3f1fb522-6a0e-4dc4-87fe-90927cd9874a"],

Cell[BoxData["0``24.20701323218328"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.880077857756277*^9, {3.880077892153922*^9, 3.88007789957718*^9}, 
   3.8800779541196504`*^9, 3.8800780145600295`*^9, 3.8801629259420033`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"1ae81b7f-982d-45ef-964a-4ade5363f9d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO51S", "[", "2", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSPn1VPi", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "/", 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], "}"}]}], ")"}]}], "/.", 
  "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.880077904992423*^9, 3.880077905827944*^9}, 
   3.8800779541196504`*^9, 3.880078013294875*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"7e7343af-6c7d-4bdb-a54a-c50462470b56"],

Cell[BoxData["0``19.82705612588632"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.8800779074236774`*^9, 3.8800779541196504`*^9, 
  3.8800780171263127`*^9, 3.880162927090819*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"56566faa-c118-4b6b-baa0-dc4a37a115da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"ZhatSO5", "[", 
     RowBox[{"k", ",", "k"}], "]"}], "=", 
    SubscriptBox[
     RowBox[{"ZSP2pure", "[", "k", "]"}], 
     RowBox[{"\[Theta]", "=", "\[Pi]"}]]}], TraditionalForm]],ExpressionUUID->
  "6d3c6b38-a585-46be-a713-514935bdf096"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"ZhatSO5", "[", 
     RowBox[{"k", ",", "0"}], "]"}], "=", 
    SubscriptBox[
     RowBox[{"ZSP2pure", "[", "k", "]"}], 
     RowBox[{"\[Theta]", "=", "0"}]]}], TraditionalForm]],ExpressionUUID->
  "5938eacc-ab31-40fe-8b16-e088a17f35e1"]
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8801629563392344`*^9, 3.880163021177539*^9}, 
   3.880163101003934*^9},ExpressionUUID->"cd87e426-9e35-4539-a0ce-\
c2c1ad69d3ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO5", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "1"], 
      RowBox[{"ZSPnPureZero", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "/", 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], "}"}]}], ")"}]}], "/.", 
  "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.880163023648844*^9, 3.88016306740956*^9}, 
   3.880163101003934*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"d54d2213-b091-46c2-97fd-7fe456faad14"],

Cell[BoxData["0``26.089309066266104"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.880163054037822*^9, 3.880163101003934*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"63bde1a7-57d8-4c1c-803c-0553db2059e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO5", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSPnPurePi", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "2"], "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], "/", 
           SubscriptBox["A", "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], "}"}]}], ")"}]}], "/.", 
  "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8801630872773075`*^9, 3.880163101003934*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"6d5e2a56-0508-42ea-a655-53627c7ee08d"],

Cell[BoxData["0``24.51780935920048"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.880163096252374*^9, 3.880163101003934*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"ad6b3e70-b829-4824-9db8-9b576a526a18"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(6)+1S and SU(4)+1V", "Subsubsection",
 CellChangeTimes->{{3.879892789845226*^9, 3.879892858248757*^9}, {
  3.8798945225963707`*^9, 3.8798945247706614`*^9}, {3.880076602203001*^9, 
  3.8800766034178796`*^9}},ExpressionUUID->"70cfa0ff-6a7f-4191-a8a7-\
6a1f45ab54c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2n", "[", 
  RowBox[{"3", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879743427653372*^9, 3.879743451550973*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0ffde939-aa78-49ce-93cb-a56688a48e88"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "3"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]]}]], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "3"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8797434282908506`*^9, 3.8797434673998547`*^9}, 
   3.8798919166468363`*^9, 3.879894477410678*^9, 3.880077981472904*^9, 
   3.8801629271630373`*^9, 3.880332061799075*^9, 3.880332518790106*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"eceb049b-bb5d-4d7b-b043-0d440f301e97"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO601", "i_"], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "3"], "i"]], " "}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "3"], "i"]], " "}]]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.8793086940466557`*^9, 3.879308726485842*^9}, {
   3.8793088153866615`*^9, 3.8793088350105667`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"160d9b5f-03fd-44d2-8dd8-61338d06102c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO6", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO601", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2n", "[", 
        RowBox[{"3", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"6eba0e4e-50bd-4db3-ad47-75517e885b48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO61S", "[", "k_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "k"], 
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{
      RowBox[{"k", "/", "2"}], "-", "i"}]], 
    RowBox[{"ZhatSO6", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8800762363068275`*^9, 3.8800763749936943`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"e93e0b2b-a99c-4c49-af30-fe03d2644e07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO61S", "[", "1", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "1"], 
       RowBox[{"ZSUn1V", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"], 
            SubscriptBox["A", "3"]}], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "1"], 
            RowBox[{
             SubscriptBox["A", "2"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "2"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "3"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879894258704714*^9, 3.8798943402242117`*^9}, {
   3.8800762260239754`*^9, 3.880076229920201*^9}, {3.880076380051402*^9, 
   3.880076443119643*^9}, 3.880076532425441*^9, {3.8803324039489927`*^9, 
   3.880332407054302*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"581493d4-e927-4b94-882d-8e2e959c6578"],

Cell[BoxData["0``27.844093714814452"], "Output",
 CellChangeTimes->{{3.8798943143848066`*^9, 3.879894341336979*^9}, 
   3.879894477546398*^9, {3.8800763849625177`*^9, 3.880076443985485*^9}, 
   3.880076533031011*^9, 3.8800779817998056`*^9, 3.8801629274956255`*^9, 
   3.8803320622548122`*^9, 3.8803325191312304`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"4825dfd2-dba6-4635-b3c9-33a4557bbb93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO61S", "[", "2", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "2"], 
       RowBox[{"ZSUn1V", "[", 
        RowBox[{"4", ",", "2", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"], 
            SubscriptBox["A", "3"]}], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "1"], 
            RowBox[{
             SubscriptBox["A", "2"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "2"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "3"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8798943508100805`*^9, 3.87989436153267*^9}, {
  3.8800765392159863`*^9, 3.8800765417475195`*^9}, {3.8803324114580016`*^9, 
  3.8803324155995364`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"df79caec-ae3c-4df7-a96b-60d43d4637e6"],

Cell[BoxData["0``27.656385707327875"], "Output",
 CellChangeTimes->{3.879894363506791*^9, 3.8798944778017216`*^9, 
  3.8800765488578806`*^9, 3.8800779885128126`*^9, 3.8801629333661356`*^9, 
  3.880332068111071*^9, 3.8803325252329226`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"d590bb5c-8029-4581-aa91-d1e3740e9a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"ZhatSO6", "[", 
     RowBox[{"k", ",", "k"}], "]"}], "=", 
    SubscriptBox[
     RowBox[{"ZSU4pure", "[", "k", "]"}], 
     RowBox[{"\[Kappa]", "=", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "6da91ed2-2e0a-475b-8a17-09a49cf26efd"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"ZhatSO6", "[", 
     RowBox[{"k", ",", "0"}], "]"}], "=", 
    SubscriptBox[
     RowBox[{"ZSU4pure", "[", "k", "]"}], 
     RowBox[{"\[Kappa]", "=", "0"}]]}], TraditionalForm]],ExpressionUUID->
  "81b54812-eb45-4242-9ea6-8b63b6a69f3c"]
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8801629563392344`*^9, 3.880163021177539*^9}, 
   3.880163101003934*^9, {3.8801631384802856`*^9, 3.8801631724019933`*^9}, 
   3.880163223146429*^9},ExpressionUUID->"d9db3a94-8429-4378-bebd-\
05f07d5461e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO6", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "1"], 
       RowBox[{"ZSUnPure", "[", 
        RowBox[{"4", ",", "1", ",", "1"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"], 
            SubscriptBox["A", "3"]}], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "1"], 
            RowBox[{
             SubscriptBox["A", "2"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "2"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "3"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.880163180825819*^9, 3.88016322314651*^9}, {
  3.880332542743533*^9, 3.88033254567901*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"b033f6d0-0ef2-40f9-8b9e-fd7db09881e8"],

Cell[BoxData["0``27.955749555442573"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.880163199399971*^9, 3.8801632231471386`*^9}, 
   3.8803320683783937`*^9, {3.8803325254747124`*^9, 3.8803325464084244`*^9}},
 CellLabel->
  "Out[104]=",ExpressionUUID->"58d3b36a-6909-44cc-bba4-e7c154630561"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZhatSO6", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ZSUnPure", "[", 
       RowBox[{"4", ",", "1", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"], 
            SubscriptBox["A", "3"]}], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "1"], 
            RowBox[{
             SubscriptBox["A", "2"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "2"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "3"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8801632088252087`*^9, 3.8801632231471386`*^9}, 
   3.8803325490538807`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"cb444767-e330-4ed6-bcdf-6c319a8000da"],

Cell[BoxData["0``28.902545302719634"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.880163211456492*^9, 3.8801632231474266`*^9}, 
   3.8803320685004673`*^9, {3.880332525551506*^9, 3.880332550299592*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"24304d3c-3ac2-40d4-8d47-0f927796fef3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(6)+1C and SU(4)+1V", "Subsubsection",
 CellChangeTimes->{{3.879892789845226*^9, 3.879892858248757*^9}, {
   3.8798945225963707`*^9, 3.8798945247706614`*^9}, {3.880076602203001*^9, 
   3.8800766034178796`*^9}, 
   3.8803291709416623`*^9},ExpressionUUID->"52c059d2-cbc4-4b62-842a-\
cccbd74f6cb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2n1C", "[", 
  RowBox[{"3", ",", "0", ",", "1"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.879743427653372*^9, 3.879743451550973*^9}, {
  3.8803288516004763`*^9, 3.880328853460534*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"c4e6d670-d546-4b7d-a174-8523dc6da6e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "1"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["A", "3"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SqrtBox[
      SubscriptBox["A", "1"]], " ", 
     SqrtBox[
      SubscriptBox["A", "2"]], " ", 
     SqrtBox[
      SubscriptBox["A", "3"]]}]]}], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "3"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8797434282908506`*^9, 3.8797434673998547`*^9}, 
   3.8798919166468363`*^9, 3.879894477410678*^9, 3.880077981472904*^9, 
   3.8801629271630373`*^9, 3.8803288537555723`*^9, 3.88033243757183*^9, 
   3.8803325770729523`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"35e4e533-cde4-4620-8f5a-b9705102fb5e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["ZSO601C", "i_"], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "i"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "3"], "i"]}], ")"}], " "}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]], " "}]]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "i"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "1"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "2"], "i"]], " ", 
     SqrtBox[
      SuperscriptBox[
       SubscriptBox["A", "3"], "i"]], " "}]]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8793085070099554`*^9, 3.879308556433564*^9}, 
   3.8793086217045326`*^9, {3.8793086940466557`*^9, 3.879308726485842*^9}, {
   3.8793088153866615`*^9, 3.8793088350105667`*^9}, {3.8803288571544757`*^9, 
   3.880328859186119*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"a81eac62-ae82-4ac4-a437-bc3b0584c53e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO61C", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO601C", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2n1C", "[", 
        RowBox[{"3", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8803288608401284`*^9, 3.880328865766579*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"9adff9ab-e4e5-442c-b222-5a3d71a477a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO61C", "[", "k_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "k"], 
   RowBox[{
    SuperscriptBox["M", 
     RowBox[{
      RowBox[{"k", "/", "2"}], "-", "i"}]], 
    RowBox[{"ZhatSO61C", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8800762363068275`*^9, 3.8800763749936943`*^9}, {
  3.880328873543737*^9, 3.880328876132189*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"ac61b9f6-fa34-4aca-84fd-4f709b2766ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZSO61C", "[", "1", "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZSUn1V", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"], 
            SubscriptBox["A", "3"]}], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "1"], 
            RowBox[{
             SubscriptBox["A", "2"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "2"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "3"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "\[Rule]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox["A", "3"], 
            RowBox[{
             SubscriptBox["A", "1"], 
             SubscriptBox["A", "2"]}]], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{"M", "->", 
         SuperscriptBox["M", 
          RowBox[{"-", "1"}]]}]}], "}"}]}], ")"}]}], "//", "PowerExpand"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.880328887674279*^9, 3.8803289194353447`*^9}, {
   3.8803290383447523`*^9, 3.880329101852373*^9}, 3.880332425421938*^9, {
   3.880332459721843*^9, 3.880332480804889*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"91df8cb3-44ef-4733-aeae-7a00b4fb7a4b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.880328889942706*^9, 3.8803289207404203`*^9}, {
   3.880329053220973*^9, 3.8803291025648255`*^9}, 3.880332438748629*^9, 
   3.880332577595465*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"c97c9a28-9021-4da3-b0df-78cc02e93dd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO61C", "[", "2", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSUn1V", "[", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "\[Rule]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", "1"], 
           SubscriptBox["A", "2"], 
           SubscriptBox["A", "3"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "2"], "\[Rule]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SubscriptBox["A", "1"], 
           RowBox[{
            SubscriptBox["A", "2"], 
            SubscriptBox["A", "3"]}]], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "3"], "\[Rule]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SubscriptBox["A", "2"], 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "3"]}]], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{
        SubscriptBox["A", "4"], "\[Rule]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SubscriptBox["A", "3"], 
           RowBox[{
            SubscriptBox["A", "1"], 
            SubscriptBox["A", "2"]}]], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ",", 
       RowBox[{"M", "->", 
        SuperscriptBox["M", 
         RowBox[{"-", "1"}]]}]}], "}"}]}], ")"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.880329109451212*^9, 3.880329139065866*^9}, 
   3.880332429534542*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"25d896b6-3cff-47b3-88ca-05d0641751a6"],

Cell[BoxData["0``27.660702101344"], "Output",
 CellChangeTimes->{{3.880329125260287*^9, 3.880329145797837*^9}, 
   3.8803324448736906`*^9, 3.8803325837101564`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"07087361-2351-4688-9c28-1a2232499225"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Triality of SO(8)",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879311501659365*^9, 
  3.87931151140792*^9}},ExpressionUUID->"bfc1e94d-5820-4cce-97b8-\
e9d1298db6e8"],

Cell[CellGroupData[{

Cell["SO(8)+1V", "Subsubsection",
 CellChangeTimes->{{3.8793116832760353`*^9, 
  3.879311686624213*^9}},ExpressionUUID->"b21103c2-e31c-4c5f-a407-\
d217d3dd4b74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SO8Vec", "[", "YTlist_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], "4"], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "-", "m"}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "+", "m"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8793117087656107`*^9, 3.879311736488781*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"65719f65-1614-4a0d-92bc-391a0401aece"],

Cell[CellGroupData[{

Cell["\<\
The ISONPure function comes from subsection \[OpenCurlyQuote]Pure SO(N) \
formula\[CloseCurlyQuote]\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793119314136324`*^9, 
  3.879311962733567*^9}},ExpressionUUID->"4829cc72-5391-427a-a5cd-\
374ade005325"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO81V", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", "k", ")"}]}], 
         RowBox[{"ISONPure", "[", 
          RowBox[{"#", ",", "4"}], "]"}], 
         RowBox[{"SO8Vec", "[", "#", "]"}]}], "&"}], "/@", 
       RowBox[{"YoungTables", "[", 
        RowBox[{"k", ",", "4", ",", "0"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.87931177909363*^9, 3.879311833123083*^9}, 
   3.8793119314156284`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"6599fc34-8ed6-4aac-a33d-793dc095a90f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(8)+1S", "Subsubsection",
 CellChangeTimes->{{3.8793172365726185`*^9, 
  3.879317240340805*^9}},ExpressionUUID->"fe4fd3c8-906d-4682-8794-\
0e22cb400c69"],

Cell[TextData[{
 "we know ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Zhat", 
     RowBox[{"k", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "n"}]}]], "=", 
    SubscriptBox["Zhat", 
     RowBox[{"k", ",", "n"}]]}], TraditionalForm]],ExpressionUUID->
  "7601eb58-c19f-4337-a763-d6f51e5258e7"],
 " and when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "<", "0"}], TraditionalForm]],ExpressionUUID->
  "437a841b-8d80-4b0f-bffc-633dd3cfeab3"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Zhat", 
     RowBox[{"k", ",", "n"}]], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "f2dc6209-3ea7-429e-a20f-b30cb8e9d222"],
 ", thus we only need to see the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "<", 
    FractionBox["n", "2"]}], TraditionalForm]],ExpressionUUID->
  "4700d231-c2df-4f6f-bfe4-b9c4efd2b3c9"],
 " part."
}], "Text",
 CellChangeTimes->{{3.879317269426159*^9, 3.8793173589705687`*^9}, {
  3.8793174005664434`*^9, 3.8793174005664434`*^9}, {3.8793179452771854`*^9, 
  3.8793179459840713`*^9}},ExpressionUUID->"a0c9c3d8-cd88-4027-b676-\
f96ecb415354"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO81S", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"-", "1"}]], " ", 
     RowBox[{"ZhatSO8", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], "+", 
    RowBox[{"ZhatSO8", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["M", "1"], 
     RowBox[{"ZhatSO8", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ZhatSO8", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "=", 
    RowBox[{"ZhatSO8", "[", 
     RowBox[{"1", ",", "0"}], "]"}]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.8793173695532045`*^9, 3.8793173771236343`*^9}, {
  3.8793174445926123`*^9, 3.8793175386017656`*^9}, {3.87931766053988*^9, 
  3.879317663033678*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"296c8386-0c72-4de0-8116-2866ddda5b6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ZSO81V", "[", "1", "]"}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "->", 
         SqrtBox[
          RowBox[{
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "2"], " ", 
           SubscriptBox["A", "3"], " ", 
           SubscriptBox["A", "4"]}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "->", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], 
           RowBox[{
            SubscriptBox["A", "3"], " ", 
            SubscriptBox["A", "4"]}]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "->", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "4"]}]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "->", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "4"]}]]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}], "-", 
   RowBox[{"ZSO81S", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879317573802575*^9, 3.879317624142972*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"8042b3f2-cd92-4c2f-9bbb-e7943bee9b27"],

Cell[BoxData["0``21.868293951948864"], "Output",
 CellChangeTimes->{3.8793175948880377`*^9, 3.879317666027565*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"de5dec7f-e690-44e2-b3b4-5a7f8f173dbb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO81S", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"-", "2"}]], " ", 
     RowBox[{"ZhatSO8", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"-", "1"}]], 
     RowBox[{"ZhatSO8", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{"ZhatSO8", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "+", 
    RowBox[{"M", " ", 
     RowBox[{"ZhatSO8", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"ZhatSO8", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879317714995231*^9, 3.8793177850133057`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"c6d2c19a-efed-4c50-ab5a-25082c04d7a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ZSO81V", "[", "2", "]"}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "->", 
         SqrtBox[
          RowBox[{
           SubscriptBox["A", "1"], " ", 
           SubscriptBox["A", "2"], " ", 
           SubscriptBox["A", "3"], " ", 
           SubscriptBox["A", "4"]}]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "->", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], 
           RowBox[{
            SubscriptBox["A", "3"], " ", 
            SubscriptBox["A", "4"]}]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "->", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "4"]}]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "->", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "4"]}]]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}], "-", 
   RowBox[{"ZSO81S", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879317766442606*^9, 3.8793177680882063`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"bb24d429-8dfb-478a-a542-e74c0bfc8914"],

Cell[BoxData["0``15.635516269263732"], "Output",
 CellChangeTimes->{{3.8793177834291997`*^9, 3.8793178109964266`*^9}},
 CellLabel->
  "Out[195]=",ExpressionUUID->"1ea7d26a-ce57-43db-984e-0b2fde9b023b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SO(8)+1C", "Subsubsection",
 CellChangeTimes->{{3.8793172365726185`*^9, 3.879317240340805*^9}, 
   3.8793179911820617`*^9},ExpressionUUID->"d5669883-2efd-4b8f-bb75-\
fe5318e347f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSO2n1C", "[", 
  RowBox[{"4", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.880318635503696*^9, 3.8803186408542457`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"6ac95fbc-b8eb-472e-a98f-999b9cff9e8a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["A", "4"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]], " ", 
    SqrtBox[
     SubscriptBox["A", "4"]]}]], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["A", "4"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SqrtBox[
     SubscriptBox["A", "1"]], " ", 
    SqrtBox[
     SubscriptBox["A", "2"]], " ", 
    SqrtBox[
     SubscriptBox["A", "3"]], " ", 
    SqrtBox[
     SubscriptBox["A", "4"]]}]]}]], "Output",
 CellChangeTimes->{{3.880318641333493*^9, 3.880318677315347*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"05cda5df-26c0-42ff-ab10-f504b1551a70"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["ZSO801C", "i_"], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "i"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "3"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         SubscriptBox["A", "4"], "i"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "4"], "i"]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "i"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "1"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "2"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "3"], "i"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["A", "4"], "i"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "i"]}], ")"}], "2"], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "1"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "2"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "3"], "i"]], " ", 
      SqrtBox[
       SuperscriptBox[
        SubscriptBox["A", "4"], "i"]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8793182844390907`*^9, 3.879318292068393*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"60d9f816-913d-4300-9946-3c2a3c49803b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatSO81C", "[", 
   RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q", "l"], 
           SuperscriptBox["M", "m"], 
           SubscriptBox["Z", 
            RowBox[{"l", ",", "m"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "i"], "/", "i"}], " ", ")"}]}], 
              SubscriptBox["ZSO801C", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", 
                  RowBox[{"2", "i"}]], "/", "i"}], " ", ")"}]}], 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", 
                   RowBox[{"i", "/", "2"}]], "-", 
                  SuperscriptBox["q", 
                   RowBox[{
                    RowBox[{"-", "i"}], "/", "2"}]]}], ")"}], "2"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"M", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", "Q", ",",
        "k"}], "]"}], ",", "M", ",", "n"}], "]"}], "/.", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"i", ",", "l"}]], "->", 
       RowBox[{"ZSO2n1C", "[", 
        RowBox[{"4", ",", "i", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879318001737245*^9, 3.8793180367386293`*^9}, {
  3.8793181506493163`*^9, 3.879318151985527*^9}, {3.87931829573413*^9, 
  3.8793182962020054`*^9}, {3.8803186864368415`*^9, 3.8803186919081182`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"fb6d9136-d2af-4afd-b193-3e2637120bf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSO81C", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"-", "1"}]], " ", 
     RowBox[{"ZhatSO81C", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], "+", 
    RowBox[{"ZhatSO81C", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["M", "1"], 
     RowBox[{"ZhatSO81C", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8793180675957375`*^9, 3.8793180801013203`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"60c8edef-9114-46c6-87e9-17de8cdde693"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ZSO81V", "[", "1", "]"}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", "1"], "\[Rule]", 
         FractionBox[
          RowBox[{
           SqrtBox[
            SubscriptBox["A", "1"]], " ", 
           SqrtBox[
            SubscriptBox["A", "2"]], " ", 
           SqrtBox[
            SubscriptBox["A", "3"]]}], 
          SqrtBox[
           SubscriptBox["A", "4"]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", 
         FractionBox[
          RowBox[{
           SqrtBox[
            SubscriptBox["A", "1"]], " ", 
           SqrtBox[
            SubscriptBox["A", "2"]], " ", 
           SqrtBox[
            SubscriptBox["A", "4"]]}], 
          SqrtBox[
           SubscriptBox["A", "3"]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "3"], "\[Rule]", 
         FractionBox[
          RowBox[{
           SqrtBox[
            SubscriptBox["A", "1"]], " ", 
           SqrtBox[
            SubscriptBox["A", "3"]], " ", 
           SqrtBox[
            SubscriptBox["A", "4"]]}], 
          SqrtBox[
           SubscriptBox["A", "2"]]]}], ",", 
        RowBox[{
         SubscriptBox["A", "4"], "\[Rule]", 
         FractionBox[
          SqrtBox[
           SubscriptBox["A", "1"]], 
          RowBox[{
           SqrtBox[
            SubscriptBox["A", "2"]], " ", 
           SqrtBox[
            SubscriptBox["A", "3"]], " ", 
           SqrtBox[
            SubscriptBox["A", "4"]]}]]}]}], "}"}]}], "//", "PowerExpand"}], 
    ")"}], "-", 
   RowBox[{"ZSO81C", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8793181118298965`*^9, 3.8793181164378257`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"117dbad9-e21e-48a4-8f98-0e72b9004970"],

Cell[BoxData["0``23.22331014037058"], "Output",
 CellChangeTimes->{
  3.879318117178781*^9, 3.879318159337059*^9, 3.8793182240936313`*^9, 
   3.879318304103814*^9, {3.8803187017596946`*^9, 3.8803187129851503`*^9}},
 CellLabel->
  "Out[146]=",ExpressionUUID->"2bf9ce64-a641-4b1e-b626-b2b16e9eff34"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["adjoint rep. of SO(4) and SO(6) (N=1*) ",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.879332383626507*^9, 3.8793324423639812`*^9}, {
   3.879463106771928*^9, 3.879463109011404*^9}, 3.879837508408451*^9, {
   3.881278241733037*^9, 3.881278260136981*^9}, {3.881278391031234*^9, 
   3.881278397035076*^9}},ExpressionUUID->"f23d04aa-642e-47cd-beef-\
1903d053a86e"],

Cell[CellGroupData[{

Cell["SU(N) adj formula", "Subsubsection",
 CellChangeTimes->{{3.8793324745633483`*^9, 3.879332481250636*^9}, 
   3.8812782289114923`*^9},ExpressionUUID->"6209a3dc-7114-4621-8328-\
514eb8373a1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUNadj", "[", "YTlist_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], 
    RowBox[{"Length", "[", "YTlist", "]"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"t", "=", "1"}], 
       RowBox[{"Length", "[", "YTlist", "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sh", "[", 
         RowBox[{
          RowBox[{"Nekrasov", "[", 
           RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "-", 
          "m"}], "]"}], 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"Nekrasov", "[", 
            RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "+", 
           "m"}], "]"}], "/", 
         RowBox[{"(", 
          SuperscriptBox[
           RowBox[{"Sh", "[", 
            RowBox[{"Nekrasov", "[", 
             RowBox[{"YTlist", ",", "x", ",", "s", ",", "t"}], "]"}], "]"}], 
           "2"], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.881277791039152*^9, 3.8812778037427435`*^9}, {
  3.881277836417434*^9, 3.8812779099168463`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"91e64c54-e724-4b2a-9b8b-3fa056f5df8d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"ISU2adj", "[", "YTlist_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"-", "m"}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a"}], "-", "m", "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"-", "m"}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "-", "m", "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}]}], " ", ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a"}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Epsilon]", "1"]}], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
        "YTlist", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       "}"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "-", "m", "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"-", "m"}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a"}], "-", "m", "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"-", "m"}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "1"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             SubscriptBox["leg", "2"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}]}], "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a"}], "-", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}], " ", 
         RowBox[{"Sh", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Epsilon]", "1"]}], " ", 
            RowBox[{
             SubscriptBox["leg", "1"], "[", 
             RowBox[{
              RowBox[{
              "YTlist", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SubscriptBox["leg", "2"], "[", 
               RowBox[{
                RowBox[{
                "YTlist", "\[LeftDoubleBracket]", "2", 
                 "\[RightDoubleBracket]"}], ",", "x"}], "]"}]}], ")"}]}]}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
        "YTlist", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
       "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.879464126303364*^9, 3.8794641298485794`*^9}, {
   3.879464213944661*^9, 3.8794642750813*^9}, 3.879464349580236*^9, {
   3.8794643966610823`*^9, 3.879464427914877*^9}, {3.8794645075066867`*^9, 
   3.879464554587934*^9}, {3.879464812618018*^9, 3.879464839674402*^9}, {
   3.879465387532498*^9, 3.879465427509012*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"926e626b-4397-4ad5-8c2b-98db1e4bee51"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"ZSU2adj", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ISU2adj", "[", "#", "]"}], "&"}], "/@", 
           RowBox[{"YoungTables", "[", 
            RowBox[{"k", ",", "2", ",", "0"}], "]"}]}], "//", "Simplify"}], 
         ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"x", "/", "2"}], "]"}], "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "A", "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["\[Epsilon]", "1"], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["\[Epsilon]", "2"], "\[Rule]", 
          RowBox[{"Log", "[", "q", "]"}]}], ",", 
         RowBox[{"m", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
      "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8794649125987635`*^9, 3.8794649347135377`*^9}, {
  3.87946504631033*^9, 3.8794651157591305`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"f3ab0561-8ace-4a81-98ae-5ab6b2a98908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUNadj", "[", 
   RowBox[{"\[CapitalNu]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ISUNadj", "[", "#", "]"}], "&"}], "/@", 
          RowBox[{"YoungTables", "[", 
           RowBox[{"k", ",", "\[CapitalNu]", ",", "0"}], "]"}]}], "//", 
         "Simplify"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "l_"], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           SubscriptBox["A", "l"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "2"], "\[Rule]", 
         RowBox[{"Log", "[", "q", "]"}]}], ",", 
        RowBox[{"\[HBar]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", 
     "PowerExpand"}], "//", "Cancel"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.881277938114776*^9, 3.8812779803523803`*^9}, 
   3.8812780339025183`*^9, {3.8812781040246663`*^9, 3.881278105636235*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"92c5fa0d-d409-4b47-a6f3-7fa432de650c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare with SO(4) (N=1*) and SU(2)SU(2)", "Subsubsection",
 CellChangeTimes->{{3.879465651543005*^9, 3.879465659577876*^9}, {
  3.8812784038699665`*^9, 
  3.8812784167255974`*^9}},ExpressionUUID->"1af84217-9f2b-42ee-87a2-\
c94c9f3337e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2SU2Extra", "[", "O_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "O"], 
         SuperscriptBox["Q", 
          RowBox[{"i", " ", "j"}]]}], ")"}], "/", "j"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "j"], "-", 
            SuperscriptBox["q", "j"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["M", "j"], " ", 
             SuperscriptBox["q", "j"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["M", "j"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "j"]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "j"], "-", 
            SuperscriptBox["q", "j"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["M", "j"], " ", 
             SuperscriptBox["q", "j"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["M", "j"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "j"]}], ")"}], "2"]}]]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "O"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794656799442368`*^9, 3.8794657087911177`*^9}, {
  3.879465918976045*^9, 3.8794659447291937`*^9}, {3.879465992806512*^9, 
  3.8794660173801265`*^9}, {3.8794670094319267`*^9, 3.8794670107448487`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"0f3244c4-f038-4932-a952-7d2906c82e63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2toSO4", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"ZSUNadj", "[", 
             RowBox[{"2", ",", "i"}], "]"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]]}]}], "}"}]}], "//", 
         "PowerExpand"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"ZSUNadj", "[", 
             RowBox[{"2", ",", "i"}], "]"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], "/", 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "->", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], "/", 
                SubscriptBox["A", "2"]}], ")"}], 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}]]}]}], "}"}]}], "//", 
         "PowerExpand"}], ")"}], 
       RowBox[{"ZSU2SU2Extra", "[", "k", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794670381356506`*^9, 3.879467176087717*^9}, {
  3.8812782857353153`*^9, 3.8812783219871235`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"586487c2-4add-40b3-8cef-1e793563ecc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSOn", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSU2toSO4", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8794671835918765`*^9, 3.8794671949439516`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"cf9bea4e-7e51-4236-831f-e4d63611c93c"],

Cell[BoxData["0``26.842344036785224"], "Output",
 CellChangeTimes->{{3.8794671924251347`*^9, 3.879467195376691*^9}, 
   3.8812783293822336`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"cf94715c-f50e-4a4d-b9ea-26cf073ee3d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSOn", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "-", 
   RowBox[{"ZSU2toSO4", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879467244698481*^9, 3.8794672456852584`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"60876dc3-bfde-4967-851a-59591f5b3945"],

Cell[BoxData["0``24.78840396014819"], "Output",
 CellChangeTimes->{3.8794672507057457`*^9, 3.8812783344316463`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"a9b2fe48-269e-4f6b-9b25-4f7cf6ad41f2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare with SO(6) (N=1*) and SU(4)", "Subsubsection",
 CellChangeTimes->{{3.879465651543005*^9, 3.879465659577876*^9}, {
  3.8812784038699665`*^9, 
  3.8812784323397694`*^9}},ExpressionUUID->"52b7b272-7a08-4c2b-993f-\
bc702c5434e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU4Extra", "[", "O_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "O"], 
         SuperscriptBox["Q", 
          RowBox[{"i", " ", "j"}]]}], ")"}], "/", "j"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["M", "j"], "+", 
           SuperscriptBox["M", 
            RowBox[{"2", "j"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "j"], "-", 
           SuperscriptBox["q", "j"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["M", "j"], " ", 
            SuperscriptBox["q", "j"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["M", "j"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["M", "j"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "j"]}], ")"}], "2"]}]], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "O"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.881278480364028*^9, 3.88127853102776*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"d1752b1c-8892-461e-a4f5-ec0dcbf09ca7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU4toSO6", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"ZSUNadj", "[", 
             RowBox[{"4", ",", "i"}], "]"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["A", "1"], "\[Rule]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["A", "1"], 
                SubscriptBox["A", "2"], 
                SubscriptBox["A", "3"]}], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "2"], "\[Rule]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                SubscriptBox["A", "1"], 
                RowBox[{
                 SubscriptBox["A", "2"], 
                 SubscriptBox["A", "3"]}]], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "3"], "\[Rule]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                SubscriptBox["A", "2"], 
                RowBox[{
                 SubscriptBox["A", "1"], 
                 SubscriptBox["A", "3"]}]], ")"}], 
              RowBox[{"1", "/", "2"}]]}], ",", 
            RowBox[{
             SubscriptBox["A", "4"], "\[Rule]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                SubscriptBox["A", "3"], 
                RowBox[{
                 SubscriptBox["A", "1"], 
                 SubscriptBox["A", "2"]}]], ")"}], 
              RowBox[{"1", "/", "2"}]]}]}], "}"}]}], "//", "PowerExpand"}], 
        ")"}], 
       RowBox[{"ZSU4Extra", "[", "k", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.881278551693839*^9, 3.881278576731595*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"8b8fe1b9-55a3-4264-b6c0-1d10c6c7b73d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSOn", "[", 
    RowBox[{"6", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSU4toSO6", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8812785929536967`*^9, 3.881278606443823*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"203772cf-149b-4627-81c9-8df10219e863"],

Cell[BoxData["0``17.76127394825335"], "Output",
 CellChangeTimes->{
  3.881278610223099*^9, {3.881278692445939*^9, 3.881278707256549*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"24b690fe-f590-46e8-a28a-47108cbd1921"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSOn", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "-", 
   RowBox[{"ZSU4toSO6", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.881278616188075*^9, 3.881278617501879*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"9eb121de-2d7b-4286-8230-64e10dd52480"],

Cell[BoxData["0``9.005750329521216"], "Output",
 CellChangeTimes->{
  3.881278634039012*^9, {3.88127870094903*^9, 3.8812787256344123`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"94ddc9e1-82af-4948-be6c-5ce68827b178"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SP(1)+1AS and Pure SP(1) ",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.8794703684701796`*^9, 3.8794703913620324`*^9}, {
   3.879473021811002*^9, 3.8794730224971356`*^9}, 
   3.8794738131536694`*^9},ExpressionUUID->"a843b95c-9c67-43d2-8c39-\
b05bbff70aa0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSP1toSP11ASZero", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], "k"], 
         RowBox[{
          SuperscriptBox["Q", "i"], 
          RowBox[{"ZSPnPureZero", "[", 
           RowBox[{"1", ",", "i"}], "]"}]}]}], ")"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Q", "j"], "/", "j"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", 
                   RowBox[{"j", "/", "2"}]], "-", 
                  SuperscriptBox["q", 
                   RowBox[{
                    RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", 
                   RowBox[{"j", "/", "2"}]], "-", 
                  SuperscriptBox["M", 
                   RowBox[{
                    RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794705355904517`*^9, 3.8794706827185*^9}, {
  3.8794707772477827`*^9, 3.8794707781762543`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"71d54ece-2ccc-49ff-a5d1-106f4a496d36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSPn1ASZero", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSP1toSP11ASZero", "[", "1", "]"}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.8794707310811615`*^9, 3.8794707561122355`*^9}, 
   3.8794707930996656`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"373e2efb-0fd1-4b5a-b136-d82b38788b04"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8794707527422485`*^9, 3.8794707564064493`*^9}, 
   3.8794707964367757`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"434edab3-af8c-4d56-b242-865a1aa6f577"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSPn1ASZero", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "-", 
   RowBox[{"ZSP1toSP11ASZero", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8794707620274315`*^9, 3.8794707950943804`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"a4e23fca-2f99-454a-9c1b-724462e9a3cf"],

Cell[BoxData["0``28.01397401763539"], "Output",
 CellChangeTimes->{3.8794707668934197`*^9, 3.8794707985261564`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"312f01ff-6bbe-47e7-998b-e78ded55f390"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSPn1ASPi", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "-", 
   RowBox[{"ZSPnPurePi", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8794707310811615`*^9, 3.8794707561122355`*^9}, 
   3.8794707930996656`*^9, {3.8794708269681463`*^9, 3.8794708444296446`*^9}, 
   3.8794712099849653`*^9, {3.8794737820797896`*^9, 3.879473783765277*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"79bc5940-750a-4b53-bd35-0c56d8b399e8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8794707527422485`*^9, 3.8794707564064493`*^9}, 
   3.8794707964367757`*^9, {3.879470832155406*^9, 3.8794708447974725`*^9}, {
   3.879471205673493*^9, 3.879471210496566*^9}, {3.8794722148217115`*^9, 
   3.8794722286029015`*^9}, 3.8794725058477616`*^9, 3.879472692801668*^9, 
   3.8794728905548787`*^9, 3.8794733368052607`*^9, 3.8794733906404457`*^9, 
   3.8794737502368145`*^9, 3.8794737897612133`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"a3121249-82b0-4503-9ce3-f3fdac47305a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSPn1ASPi", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "-", 
   RowBox[{"ZSPnPurePi", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8794707620274315`*^9, 3.8794707950943804`*^9}, {
  3.8794708705187073`*^9, 3.879470886082096*^9}, {3.879472238785639*^9, 
  3.8794722397983665`*^9}, {3.879473786001266*^9, 3.879473786929821*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"5c3ee1b8-f73b-4168-ae92-c5ec844848db"],

Cell[BoxData["0``28.1764629213009"], "Output",
 CellChangeTimes->{
  3.8794707668934197`*^9, 3.8794707985261564`*^9, {3.879470870972454*^9, 
   3.8794708840036154`*^9}, 3.8794709678439116`*^9, {3.879472237272685*^9, 
   3.8794722418798018`*^9}, {3.879472509875991*^9, 3.8794725191362295`*^9}, {
   3.8794726959895015`*^9, 3.879472714107054*^9}, 3.8794728944714394`*^9, 
   3.879473394916134*^9, 3.8794737525705757`*^9, 3.8794737919294167`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"1edb2d53-6187-4fc1-a923-0f23055c3bc4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SP(2)+1AS and SO(5)+1V",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.8794704199207115`*^9, 
  3.879470433045619*^9}},ExpressionUUID->"2adea674-9a79-4bc0-b2b8-\
0cfac5575e0b"],

Cell[CellGroupData[{

Cell["SO(5)+1V", "Subsubsection",
 CellChangeTimes->{{3.8793116832760353`*^9, 3.879311686624213*^9}, 
   3.8794743077366323`*^9},ExpressionUUID->"85796f34-6afe-470b-b1d8-\
1bdf598762de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SO5Vec", "[", "YTlist_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"s", "=", "1"}], "2"], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "-", "m"}], "]"}], 
      RowBox[{"Sh", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "s"}], "]"}], "+", "m"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"YTlist", "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8793117087656107`*^9, 3.879311736488781*^9}, {
  3.8794743089214263`*^9, 3.879474311949331*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"5cf4f39e-1174-4f9f-9cbc-c8085b3b58fa"],

Cell[CellGroupData[{

Cell["\<\
The ISONPure function comes from subsection \[OpenCurlyQuote]Pure SO(N) \
formula\[CloseCurlyQuote]\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8793119314136324`*^9, 
  3.879311962733567*^9}},ExpressionUUID->"58cf5542-5441-4fa6-9dc3-\
bea7869e912a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSO51V", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ISONPure", "[", 
          RowBox[{"#", ",", "2"}], "]"}], 
         RowBox[{"SO5Vec", "[", "#", "]"}], 
         RowBox[{"ISONPureExtra", "[", 
          RowBox[{"#", ",", "2"}], "]"}]}], "&"}], "/@", 
       RowBox[{"YoungTables", "[", 
        RowBox[{"k", ",", "2", ",", "0"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sh", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Ch", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"x", "/", "2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "x"}], "/", "2"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[HBar]", "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox["a", "i_"], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubscriptBox["A", "i"], "]"}]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "M", "]"}]}]}]}], "}"}]}], "//", "Total"}], "//",
    "Cancel"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.87931177909363*^9, 3.879311833123083*^9}, 
   3.8793119314156284`*^9, {3.8794743141225185`*^9, 3.8794743235533047`*^9}, 
   3.879474897693681*^9, 3.8794752437626033`*^9, {3.8794758148872104`*^9, 
   3.879475817335702*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"5cb3a643-db19-438c-ae31-6bd66a420850"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare with SP(2)+1AS", "Subsubsection",
 CellChangeTimes->{{3.879474336202524*^9, 
  3.8794743477724576`*^9}},ExpressionUUID->"da23f890-380e-48f8-888c-\
f1b248134f14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SO51VtoSP21AS", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "k"], 
          RowBox[{
           SuperscriptBox["Q", "j"], 
           RowBox[{"ZSO51V", "[", "j", "]"}]}]}], "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           SubscriptBox["A", "2"], "\[Rule]", 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}]}], "}"}]}], ")"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Q", "j"], "/", "j"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", 
                 RowBox[{"j", "/", "2"}]], "-", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"]}], ")"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Q", "j"], "/", "j"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", 
                   RowBox[{"j", "/", "2"}]], "-", 
                  SuperscriptBox["q", 
                   RowBox[{
                    RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", 
                   RowBox[{"j", "/", "2"}]], "-", 
                  SuperscriptBox["M", 
                   RowBox[{
                    RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794749282271166`*^9, 3.879474967672157*^9}, {
   3.8794750202788086`*^9, 3.8794750388172426`*^9}, {3.87947527402452*^9, 
   3.8794752762046475`*^9}, 3.8794753462436657`*^9, {3.879475477244874*^9, 
   3.8794754789273777`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"094f165b-776e-4bb6-a87d-b9cceedec851"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSPn1ASZero", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "\[Rule]", " ", 
        RowBox[{
         SubscriptBox["A", "1"], " ", 
         SuperscriptBox[
          SubscriptBox["A", "2"], 
          RowBox[{"1", "/", "2"}]]}]}], ",", " ", 
       RowBox[{
        SubscriptBox["A", "2"], "\[Rule]", 
        SuperscriptBox[
         SubscriptBox["A", "2"], 
         RowBox[{"1", "/", "2"}]]}]}], "}"}]}], ")"}], "-", 
   RowBox[{"SO51VtoSP21AS", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879475085825568*^9, 3.879475132666729*^9}, {
  3.879475352009219*^9, 3.8794753531202483`*^9}, {3.879475582405476*^9, 
  3.8794755885899763`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"f29e6bf8-9e8e-41a9-82c7-9286c1fe90df"],

Cell[BoxData["0``25.722835168617365"], "Output",
 CellChangeTimes->{3.8794751330716257`*^9, 3.8794752488146596`*^9, 
  3.879475280660446*^9, 3.8794753556884384`*^9, 3.879475655297041*^9, 
  3.879475825209611*^9, 3.8803331776212974`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"fe781571-fc37-4f53-93e3-95500ed92b34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSPn1ASZero", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "\[Rule]", " ", 
        RowBox[{
         SubscriptBox["A", "1"], " ", 
         SuperscriptBox[
          SubscriptBox["A", "2"], 
          RowBox[{"1", "/", "2"}]]}]}], ",", " ", 
       RowBox[{
        SubscriptBox["A", "2"], "\[Rule]", 
        SuperscriptBox[
         SubscriptBox["A", "2"], 
         RowBox[{"1", "/", "2"}]]}]}], "}"}]}], ")"}], "-", 
   RowBox[{"SO51VtoSP21AS", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.8794758332711124`*^9, 3.8794758340429935`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"819c64fd-ccd2-4064-a493-19124b89b5cf"],

Cell[BoxData["0``24.943527461592122"], "Output",
 CellChangeTimes->{3.8794758364535494`*^9, 3.880333181420606*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"92342ad5-7eff-4541-9ebd-6d0c8fa1252f"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SP(2)+1AS and SP(1)*SP(1)",
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.8794761090737157`*^9, 
  3.879476127121523*^9}},ExpressionUUID->"1fd5dec7-ec38-45e9-93b2-\
b5171e9143a9"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Theta]", "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"5e0c3aaa-b848-41ff-bdb7-66848c3ce575"]], \
"Subsubsection",
 CellChangeTimes->{{3.8794776084024444`*^9, 
  3.8794776166841116`*^9}},ExpressionUUID->"e1d9175c-a633-4c00-990f-\
59d855140b8e"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["ZSP2", 
      RowBox[{"1", "AS"}]], "(", 
     RowBox[{"M", "=", "1"}], ")"}], "*", 
    SuperscriptBox[
     SubscriptBox["Z", "D0"], 
     RowBox[{"-", "1"}]]}], "=", 
   RowBox[{
    RowBox[{"ZSP1", "(", 
     SubscriptBox["A", "1"], ")"}], "*", 
    RowBox[{"ZSP1", "(", 
     SubscriptBox["A", "2"], ")"}]}]}], 
  TraditionalForm]],ExpressionUUID->"62ee4c09-686b-4732-94b9-dcdc6bfa7887"]], \
"Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8794774642966223`*^9, 3.8794775102141123`*^9}, 
   3.8794775452135344`*^9, {3.879480612542204*^9, 
   3.879480613124408*^9}},ExpressionUUID->"2529bf5e-0606-4985-a6de-\
73ad0662899a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSP1SP1Zero", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], "k"], 
         RowBox[{
          SuperscriptBox["Q", "i"], 
          RowBox[{"ZSPnPureZero", "[", 
           RowBox[{"1", ",", "i"}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "k"], 
          RowBox[{
           SuperscriptBox["Q", "i"], 
           RowBox[{"ZSPnPureZero", "[", 
            RowBox[{"1", ",", "i"}], "]"}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["A", "1"], "->", 
           SubscriptBox["A", "2"]}], "}"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8794761853757677`*^9, 3.8794762248227544`*^9}, 
   3.879477365575884*^9, 3.8794775452155304`*^9, {3.879477675781973*^9, 
   3.879477678570497*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"d9e71959-d977-4a09-b374-824c99a9d7d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSP21ASZero", "[", "k_", "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{
            SuperscriptBox["Q", "i"], 
            RowBox[{"ZSPn1ASZero", "[", 
             RowBox[{"2", ",", "i"}], "]"}]}]}], ")"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["Q", "j"], "/", "j"}], 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"j", "/", "2"}]], "-", 
                    SuperscriptBox["q", 
                    RowBox[{
                    RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", 
                    RowBox[{"j", "/", "2"}]], "-", 
                    SuperscriptBox["M", 
                    RowBox[{
                    RowBox[{"-", "j"}], "/", "2"}]]}], ")"}], "2"]}], ")"}]}],
               ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
      "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"M", "->", "1"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8794772814502325`*^9, 3.879477286442921*^9}, {
   3.8794773174021425`*^9, 3.8794773570945582`*^9}, {3.8794774457170753`*^9, 
   3.87947745249019*^9}, 3.879477545218522*^9, {3.8794776893008046`*^9, 
   3.879477689904155*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"f90c6065-1014-41f5-b664-a89bb605d53a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSP21ASZero", "[", "1", "]"}], "-", 
   RowBox[{"ZSP1SP1Zero", "[", "1", "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.879477376688171*^9, 3.879477455965897*^9}, 
   3.879477545218522*^9, {3.8794776930078745`*^9, 3.8794776959379206`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"0981701c-06c2-4a25-97e2-550ee1ac27a3"],

Cell[BoxData["0``26.75175880043019"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.8794774049613285`*^9, {3.879477436439887*^9, 3.879477456409713*^9}, 
   3.8794775452195196`*^9, 3.8794777011468916`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"2fc43483-fa26-485d-8e7b-d7cf6925331e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ZSP21ASZero", "[", "2", "]"}], "-", 
   RowBox[{"ZSP1SP1Zero", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8794775516383595`*^9, 3.8794775681478915`*^9}, {
  3.8794776939242687`*^9, 3.8794776967158065`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"546f14d2-e11a-4851-bec2-c00f415bd900"],

Cell[BoxData["0``25.57625230571966"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8794775632160783`*^9, 3.8794775681508846`*^9}, 
   3.879477705977006*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"e133607c-5ac6-4fba-a3b6-eb9ec466537a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Theta]", "=", "\[Pi]"}], 
  TraditionalForm]],ExpressionUUID->"c9dbdce8-9a61-41ea-b6d8-15636f7a8734"]], \
"Subsubsection",
 CellChangeTimes->{{3.8794776222124805`*^9, 
  3.8794776285611677`*^9}},ExpressionUUID->"4b2d0768-746a-4b30-a418-\
37e83dfc9419"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSP1SP1Pi", "[", "k_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], "k"], 
         RowBox[{
          SuperscriptBox["Q", "i"], 
          RowBox[{"ZSPnPurePi", "[", 
           RowBox[{"1", ",", "i"}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "k"], 
          RowBox[{
           SuperscriptBox["Q", "i"], 
           RowBox[{"ZSPnPurePi", "[", 
            RowBox[{"1", ",", "i"}], "]"}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["A", "1"], "->", 
           SubscriptBox["A", "2"]}], "}"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", "Q", ",", 
    "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794761853757677`*^9, 3.8794762248227544`*^9}, 
   3.879477365575884*^9, 3.8794775452155304`*^9, {3.879477675781973*^9, 
   3.879477678570497*^9}, {3.879477722240732*^9, 3.8794777274066734`*^9}, {
   3.879477831382954*^9, 3.8794778349484186`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1768e278-650f-4013-9caf-da8130bf1531"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"ZSPn1ASPi", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", "->", "1"}], "}"}]}], "]"}], "-", 
   RowBox[{"ZSP1SP1Pi", "[", "1", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879477745166587*^9, 3.8794779092380257`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"68901982-9359-438e-9710-d7430648e4b2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.87947777256596*^9, 3.879477871975005*^9}, {
  3.879477905051255*^9, 3.879477909576154*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"d6d98f9c-0426-4638-9a58-fbfb9252a4e5"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"ZSPn1ASPi", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", "->", "1"}], "}"}]}], "]"}], "-", 
   RowBox[{"ZSP1SP1Pi", "[", "2", "]"}]}], "/.", "rand"}]], "Input",
 CellChangeTimes->{{3.879477913419881*^9, 3.879477917471012*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"023ba691-bb16-4332-8c9f-54deac2cc185"],

Cell[BoxData["0``25.580641495962652"], "Output",
 CellChangeTimes->{3.879477921965995*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"46ac96d1-0307-42ad-841d-84ee7eb61444"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 177, 3, 98, "Title",ExpressionUUID->"4617c6a6-9f1a-4aa3-8662-e7c4a6afe4ad"],
Cell[CellGroupData[{
Cell[782, 29, 262, 4, 69, "Chapter",ExpressionUUID->"728c3582-9b32-48e2-a76e-38d7436fc489"],
Cell[CellGroupData[{
Cell[1069, 37, 356, 5, 45, "Subsubsection",ExpressionUUID->"c78bd2a5-d17b-46e7-8354-2d83ad66ad34"],
Cell[1428, 44, 1237, 27, 87, "Input",ExpressionUUID->"ff5b91c6-540b-490e-9961-e5b1d0990927"],
Cell[2668, 73, 971, 23, 38, "Input",ExpressionUUID->"46bd5e3f-605c-49cc-9414-3d806bf33c4c"],
Cell[3642, 98, 1029, 22, 38, "Input",ExpressionUUID->"32004a2a-8351-4580-b411-a38fd27aee70"],
Cell[4674, 122, 633, 12, 38, "Input",ExpressionUUID->"eab4b9b5-3c76-479b-ab41-b1fa6398897c"],
Cell[CellGroupData[{
Cell[5332, 138, 431, 7, 31, "Text",ExpressionUUID->"0d9be1d6-91e5-402e-8c9f-12e335fac4c7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5766, 147, 1406, 33, 55, "Input",ExpressionUUID->"28d4474f-b9ee-46e8-bfd9-c5b5f5e9058c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[7209, 185, 441, 10, 31, "Text",ExpressionUUID->"182188ab-c6f0-4892-a688-bf423cadc989",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[7653, 197, 2213, 52, 106, "Input",ExpressionUUID->"1a88a144-1671-4d0f-9cd3-a786989e2086",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[9903, 254, 749, 13, 52, "Text",ExpressionUUID->"6ed36433-b962-4831-b97e-65907d97f1c6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[10655, 269, 1518, 43, 87, "Input",ExpressionUUID->"521f783c-3339-4602-8ed5-695e42d78bc4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[12222, 318, 175, 3, 37, "Subsubsection",ExpressionUUID->"8e655274-a830-443d-b589-5eb743e6dbfc"],
Cell[CellGroupData[{
Cell[12422, 325, 452, 12, 31, "Text",ExpressionUUID->"8ceb3081-fefc-491f-8dec-a75292c091ee",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[12877, 339, 728, 22, 26, "Input",ExpressionUUID->"a13031b2-669d-4584-b79d-a063a1f9a572",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[13642, 366, 728, 19, 31, "Text",ExpressionUUID->"a8ca2739-55fe-49df-9cc4-c29e4923aa41",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[14373, 387, 677, 20, 41, "Input",ExpressionUUID->"d2c93988-ed71-4d9a-9918-5372d789f47d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[15087, 412, 524, 14, 31, "Text",ExpressionUUID->"cd434c47-63ef-4cc1-ac19-fef6b6624d80",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[15614, 428, 903, 24, 26, "Input",ExpressionUUID->"ba440806-ea9c-41e0-a93a-a6afcfed20ee",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[16554, 457, 578, 14, 31, "Text",ExpressionUUID->"af6e3006-4f9e-4789-b26d-d283c0d72fe5",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[17135, 473, 932, 22, 39, "Input",ExpressionUUID->"e55e89ac-b4eb-499b-b07e-ebb4689c566d",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[18104, 500, 726, 21, 31, "Text",ExpressionUUID->"c7d00488-8a87-49fc-b5d5-66d85c55bd6f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[18833, 523, 836, 24, 39, "Input",ExpressionUUID->"37aa8142-88e2-4602-abd3-53e92a5a5c81",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]],
Cell[19684, 550, 1587, 39, 103, "Input",ExpressionUUID->"d8f30f3e-57d3-4c89-a37b-2239edee725f"],
Cell[CellGroupData[{
Cell[21296, 593, 309, 7, 31, "Text",ExpressionUUID->"bde67233-0be1-4118-8d63-a6f69fed24b5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[21608, 602, 52606, 1390, 1081, "Input",ExpressionUUID->"a167d769-4b54-4d9e-9991-4efa0edf04cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[74263, 1998, 252, 5, 38, "Subsection",ExpressionUUID->"14076cf1-c596-41c8-ac3c-fcfaab2a0051"],
Cell[CellGroupData[{
Cell[74540, 2007, 322, 5, 45, "Subsubsection",ExpressionUUID->"a70cf500-1f2c-40d0-a1ce-f970a0d74f35"],
Cell[74865, 2014, 1183, 32, 63, "Input",ExpressionUUID->"9da110ca-a670-4a18-a950-ce134fbea507"],
Cell[76051, 2048, 742, 19, 63, "Input",ExpressionUUID->"fece6b89-16be-4e9d-80a6-179e39d9abb6"],
Cell[76796, 2069, 2693, 74, 138, "Input",ExpressionUUID->"a9e3219e-a37e-4e35-a51b-3f549f12fe44"],
Cell[79492, 2145, 2441, 69, 121, "Input",ExpressionUUID->"195ade20-c71a-4c36-8165-35c41f10820e"]
}, Closed]],
Cell[CellGroupData[{
Cell[81970, 2219, 218, 4, 37, "Subsubsection",ExpressionUUID->"2077ca69-4551-41d1-a599-2d1db0f14dae"],
Cell[82191, 2225, 5653, 158, 349, "Input",ExpressionUUID->"1f409986-2c8b-4d4b-8aa1-37d6a365b24e"],
Cell[CellGroupData[{
Cell[87869, 2387, 313, 7, 31, "Text",ExpressionUUID->"033d264a-6345-4aa1-96db-930aaede2bf4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[88185, 2396, 2962, 81, 121, "Input",ExpressionUUID->"70dcd28a-e486-46cd-a7c2-5a9263ccbee3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[91196, 2483, 227, 4, 37, "Subsubsection",ExpressionUUID->"0561b9c8-6b40-4e38-8aaf-ff5dff0d7e3b"],
Cell[91426, 2489, 5539, 155, 306, "Input",ExpressionUUID->"46d747a0-2ba2-40a4-9da6-05df5023756e"],
Cell[96968, 2646, 1543, 42, 154, "Input",ExpressionUUID->"e6ccaaa6-5c07-44f2-abe4-d211f6c2bc0f"],
Cell[CellGroupData[{
Cell[98536, 2692, 369, 8, 31, "Text",ExpressionUUID->"ee1d4588-6f05-40b8-8177-db50925f3506",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[98908, 2702, 4162, 111, 153, "Input",ExpressionUUID->"4d83ee1f-7681-43ab-85f6-207536a5d0af",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103131, 2820, 263, 4, 54, "Subsection",ExpressionUUID->"c58d21ed-20e2-490f-bd67-a2568e11d1d5"],
Cell[CellGroupData[{
Cell[103419, 2828, 192, 3, 45, "Subsubsection",ExpressionUUID->"def9a8d3-541e-4e19-ac3e-e066363d8312"],
Cell[103614, 2833, 4298, 124, 319, "Input",ExpressionUUID->"2e051c69-a94f-41ba-bc69-6c6f641e1cb2"]
}, Closed]],
Cell[CellGroupData[{
Cell[107949, 2962, 204, 3, 37, "Subsubsection",ExpressionUUID->"a7127444-2106-4a41-8058-09282b25982e"],
Cell[108156, 2967, 13781, 389, 738, "Input",ExpressionUUID->"d0442655-b012-4fcd-bc5d-7505af54fdc4"],
Cell[121940, 3358, 1698, 49, 79, "Input",ExpressionUUID->"bb296b09-f87d-4b67-9ea8-a6818e37209d"],
Cell[123641, 3409, 4009, 105, 154, "Input",ExpressionUUID->"ecdc8c43-0507-4514-bded-4d0283df63e9"],
Cell[127653, 3516, 4048, 107, 154, "Input",ExpressionUUID->"5c599294-fe0d-4429-81f7-b6ec7a215866"],
Cell[CellGroupData[{
Cell[131726, 3627, 329, 7, 31, "Text",ExpressionUUID->"1d2c89ba-8ec1-49b5-98a5-c4eb2760cb05",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[132058, 3636, 1142, 33, 42, "Input",ExpressionUUID->"04ee9fde-b560-458f-acc6-372357d4339c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[133249, 3675, 200, 3, 37, "Subsubsection",ExpressionUUID->"0034a0fe-d21c-4c06-a216-d5f0563b1c99"],
Cell[133452, 3680, 4994, 143, 241, "Input",ExpressionUUID->"3401590c-8b2c-4a69-bac1-795d0caa6def"],
Cell[138449, 3825, 8548, 241, 430, "Input",ExpressionUUID->"aab28d1d-a2cc-4f29-868c-5cd435dcbf3e"],
Cell[147000, 4068, 1925, 57, 122, "Input",ExpressionUUID->"fe8a55e9-9804-4db7-a397-8236a9c833d5"],
Cell[148928, 4127, 3994, 107, 141, "Input",ExpressionUUID->"9584e5c2-d15f-475e-8e32-72059fa6ab5f"],
Cell[152925, 4236, 5226, 138, 230, "Input",ExpressionUUID->"93d02cc1-7871-4e3a-89f3-dd60f0718dc6"],
Cell[158154, 4376, 4604, 121, 190, "Input",ExpressionUUID->"d00357ff-a6f2-4f0d-98fd-cf8bbb6a49cf"],
Cell[162761, 4499, 4296, 115, 190, "Input",ExpressionUUID->"12dcfca3-eaa6-40a6-a8e4-a5cb4a03cd14"],
Cell[CellGroupData[{
Cell[167082, 4618, 376, 8, 31, "Text",ExpressionUUID->"6bd3f242-9b2d-4f9d-bcb7-889c92bb3202",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[167461, 4628, 1314, 35, 70, "Input",ExpressionUUID->"df667f37-0845-4607-aafc-d6e69e5db70b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[168790, 4666, 484, 12, 39, "Input",ExpressionUUID->"0875f475-2c96-43ef-9e7b-273e69a8c55e"],
Cell[169277, 4680, 804, 23, 45, "Input",ExpressionUUID->"bea1dee1-b5d8-474c-ae22-2e3a7087422f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170130, 4709, 312, 5, 54, "Subsection",ExpressionUUID->"cca8190b-2142-46af-8e99-a8b1a99e722e"],
Cell[CellGroupData[{
Cell[170467, 4718, 226, 4, 45, "Subsubsection",ExpressionUUID->"4ff415ee-047e-4205-8f37-f284eb81e80c"],
Cell[170696, 4724, 1446, 37, 119, "Input",ExpressionUUID->"d35e2bc0-e0be-4f5c-9328-901b2b26904a"]
}, Closed]],
Cell[CellGroupData[{
Cell[172179, 4766, 194, 3, 37, "Subsubsection",ExpressionUUID->"f5f4642e-a8fe-44d8-bf92-ada563df8cbb"],
Cell[172376, 4771, 16862, 453, 567, "Input",ExpressionUUID->"d90448eb-c39a-4a10-bedf-54dd8dabe4cc"],
Cell[189241, 5226, 1011, 29, 64, "Input",ExpressionUUID->"544b04ac-81ae-45ec-85ed-d2a799fea77c"],
Cell[190255, 5257, 5316, 143, 219, "Input",ExpressionUUID->"5b892234-7834-4538-86cd-e236dc3d467e"],
Cell[195574, 5402, 252, 6, 31, "Text",ExpressionUUID->"3fb6bfe9-8f4b-471f-898e-9404ef35d721"],
Cell[195829, 5410, 409, 11, 39, "Input",ExpressionUUID->"9948883d-7ed4-4b7e-8062-a21505207a01"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196287, 5427, 245, 4, 54, "Subsection",ExpressionUUID->"a03d8e35-c934-4481-8220-b1540a49c6f9"],
Cell[CellGroupData[{
Cell[196557, 5435, 228, 4, 40, "Subsubsection",ExpressionUUID->"bc3d010a-fe9e-4594-8e48-a7e1e7c694a2"],
Cell[196788, 5441, 5219, 134, 493, "Input",ExpressionUUID->"6616773f-506d-4c85-b34b-a2ac70097afc"]
}, Closed]],
Cell[CellGroupData[{
Cell[202044, 5580, 219, 4, 33, "Subsubsection",ExpressionUUID->"93f59a5e-2a6a-4d72-a335-b8962568346a"],
Cell[202266, 5586, 16865, 453, 559, "Input",ExpressionUUID->"8041bed3-6887-4e81-bfad-ebb8e4add929"],
Cell[219134, 6041, 1942, 56, 126, "Input",ExpressionUUID->"a180716d-c098-4cdc-8727-eedddaf3a03a"],
Cell[221079, 6099, 1893, 56, 126, "Input",ExpressionUUID->"b9f360ff-289c-469f-bc7a-6dcda59db9e9"],
Cell[222975, 6157, 2631, 82, 128, "Input",ExpressionUUID->"15689489-920d-4747-8893-3e14080f1313"],
Cell[225609, 6241, 5619, 145, 225, "Input",ExpressionUUID->"b19964ed-973b-485d-acfc-f78761ee65ec"],
Cell[231231, 6388, 6856, 173, 243, "Input",ExpressionUUID->"8a0dc4fc-508e-4495-bbbd-d00117badf57"],
Cell[238090, 6563, 5830, 150, 225, "Input",ExpressionUUID->"1e6d36a4-8b00-4145-8a91-df669e1f282e"],
Cell[243923, 6715, 5838, 153, 225, "Input",ExpressionUUID->"f36359e2-2264-4db8-add9-da6357fcfeeb"],
Cell[249764, 6870, 1143, 36, 91, "Input",ExpressionUUID->"76bb8e21-30b7-40c4-b3d3-e43da3e7a3bc"],
Cell[250910, 6908, 1512, 41, 91, "Input",ExpressionUUID->"ffb0b224-54b9-45d3-961c-dc3b6c2230a9"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252483, 6956, 152, 3, 62, "Chapter",ExpressionUUID->"7a39e10f-5eda-426c-876f-e6bbb31ab4f7"],
Cell[CellGroupData[{
Cell[252660, 6963, 265, 5, 48, "Subsection",ExpressionUUID->"93f013c8-010e-4f09-a34a-cfd25b123439"],
Cell[CellGroupData[{
Cell[252950, 6972, 169, 3, 40, "Subsubsection",ExpressionUUID->"6f991eed-38f3-4a62-a0d6-4e7dcc347055"],
Cell[253122, 6977, 5109, 146, 241, "Input",ExpressionUUID->"7e3cbbbc-d2f0-496e-91db-fed5e174bfa8"],
Cell[258234, 7125, 715, 21, 62, "Input",ExpressionUUID->"59fc5095-f077-4227-8b37-dd7ebcd26ad4"],
Cell[258952, 7148, 2229, 62, 90, "Input",ExpressionUUID->"4d9d1f51-27a5-46aa-bc72-449d3428617c"]
}, Closed]],
Cell[CellGroupData[{
Cell[261218, 7215, 181, 3, 33, "Subsubsection",ExpressionUUID->"ba9c2ff1-2acf-413c-a8e7-d28f718fb387"],
Cell[261402, 7220, 1606, 48, 97, "Input",ExpressionUUID->"7fecec3e-b141-4497-833a-018915e32b80"],
Cell[CellGroupData[{
Cell[263033, 7272, 396, 9, 25, "Input",ExpressionUUID->"a6e984ca-8f0c-4570-a839-223ca4123c1e"],
Cell[263432, 7283, 423, 7, 28, "Output",ExpressionUUID->"ce7d55a5-fd00-42ed-8445-f871045af557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263892, 7295, 318, 8, 25, "Input",ExpressionUUID->"5eba82f1-14b1-42b8-a81f-77c4ac348d1f"],
Cell[264213, 7305, 349, 6, 28, "Output",ExpressionUUID->"373bd167-80a8-4692-8a8a-d0bf3cd925a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264599, 7316, 552, 12, 25, "Input",ExpressionUUID->"36767c4b-99bc-4f92-94b3-fa1dd332f711"],
Cell[265154, 7330, 491, 7, 30, "Output",ExpressionUUID->"6954d555-cdbf-47d7-8929-3cd677c8c551"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265706, 7344, 308, 4, 48, "Subsection",ExpressionUUID->"6bc83f36-5bd9-4fd2-a8b6-ad043db0bf02"],
Cell[CellGroupData[{
Cell[266039, 7352, 252, 4, 40, "Subsubsection",ExpressionUUID->"188b9373-dff8-4731-a591-278fcbb85fcc"],
Cell[266294, 7358, 4918, 142, 298, "Input",ExpressionUUID->"9b42d3ad-ca20-4e08-bb54-00026c477481"],
Cell[271215, 7502, 602, 17, 47, "Input",ExpressionUUID->"5cf1b371-9b8e-42b9-b075-90d04355dfdb"],
Cell[271820, 7521, 600, 17, 47, "Input",ExpressionUUID->"6e0ebdc3-0111-476e-9a17-86c748c0c6c4"],
Cell[272423, 7540, 1125, 30, 63, "Input",ExpressionUUID->"4a79a6f2-07ca-425e-a06b-53996d6ad955"],
Cell[273551, 7572, 3529, 93, 123, "Input",ExpressionUUID->"620e6e5e-b45e-40b6-a472-e44b51b43086"],
Cell[277083, 7667, 4733, 119, 204, "Input",ExpressionUUID->"370f8565-0687-4bd3-8b20-823289f81d7d"],
Cell[281819, 7788, 3585, 95, 123, "Input",ExpressionUUID->"92264f52-aae5-4f07-ba3f-a11f88bf7c55"],
Cell[285407, 7885, 3939, 105, 154, "Input",ExpressionUUID->"c70aa265-b000-43c0-8ffe-d558c2763e3b"],
Cell[289349, 7992, 1202, 37, 81, "Input",ExpressionUUID->"967f4a26-de41-4fff-9349-f51f2ace3eaf"],
Cell[290554, 8031, 1202, 37, 81, "Input",ExpressionUUID->"3e85f6a5-fa1b-4266-b97a-a41c45788de2"],
Cell[291759, 8070, 3712, 96, 123, "Input",ExpressionUUID->"9d12c979-e36a-4fa2-a2a4-dc346c1cac9d"],
Cell[295474, 8168, 5015, 124, 204, "Input",ExpressionUUID->"a54a4105-db12-47f5-ad3c-6f11a62c43b4"],
Cell[300492, 8294, 3748, 98, 123, "Input",ExpressionUUID->"4d1e3426-8499-4382-adc7-c26178e767e3"],
Cell[304243, 8394, 4170, 109, 154, "Input",ExpressionUUID->"66823e63-2d23-4961-9510-69ebfc050b14"],
Cell[308416, 8505, 1243, 38, 81, "Input",ExpressionUUID->"d9a6dc32-32c4-4e3d-a9ff-a2a3481f38d3"],
Cell[309662, 8545, 1241, 38, 81, "Input",ExpressionUUID->"19478938-5741-43fa-a979-3753806ee202"]
}, Closed]],
Cell[CellGroupData[{
Cell[310940, 8588, 207, 4, 33, "Subsubsection",ExpressionUUID->"38074bf8-4a21-4766-887e-e7f1f58d2c69"],
Cell[311150, 8594, 1251, 38, 57, "Input",ExpressionUUID->"33bd9edd-26a1-4e9f-8f6f-608b7dbdb517"],
Cell[312404, 8634, 1276, 39, 57, "Input",ExpressionUUID->"7bfc286d-28bb-49b1-bc6f-6a47a6657fc5"],
Cell[CellGroupData[{
Cell[313705, 8677, 358, 8, 39, "Input",ExpressionUUID->"99fbf377-d323-4d14-a0b9-17f1ee064741"],
Cell[314066, 8687, 245, 3, 28, "Output",ExpressionUUID->"8970a609-23d0-4492-af2a-7cd9117cda4d"]
}, Closed]],
Cell[CellGroupData[{
Cell[314348, 8695, 360, 8, 36, "Input",ExpressionUUID->"c9393863-5b39-4727-9e56-14e64543e4d2"],
Cell[314711, 8705, 220, 3, 28, "Output",ExpressionUUID->"adf76489-a838-437e-ac3d-c8d7146c70f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[314968, 8713, 356, 8, 36, "Input",ExpressionUUID->"4aafa946-6a7a-4d54-9660-a5a431eb8e1e"],
Cell[315327, 8723, 218, 3, 28, "Output",ExpressionUUID->"d3dd48bb-77b9-4d85-b3cf-b893baa07be1"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315606, 8733, 351, 6, 48, "Subsection",ExpressionUUID->"79c3842b-80b0-44d2-8d28-4d786e1788c3"],
Cell[CellGroupData[{
Cell[315982, 8743, 270, 4, 40, "Subsubsection",ExpressionUUID->"bb1432a1-3137-4c7f-9f68-42af2a9d9842"],
Cell[316255, 8749, 795, 24, 60, "Input",ExpressionUUID->"c4535aa9-603d-46bb-9d64-b32e8172cd26"],
Cell[CellGroupData[{
Cell[317075, 8777, 245, 5, 25, "Input",ExpressionUUID->"b2bf91c1-b1fc-4502-9a06-dd5e004d839f"],
Cell[317323, 8784, 851, 28, 47, "Output",ExpressionUUID->"dcda10bd-55fc-4a73-9ed9-67256a101a29"]
}, Closed]],
Cell[318189, 8815, 1165, 37, 57, "Input",ExpressionUUID->"78cdc40f-8f6c-4d5a-891b-b5ecc1798fdc"],
Cell[319357, 8854, 1034, 27, 42, "Input",ExpressionUUID->"be534c50-091a-4a37-adae-14be99413a85"],
Cell[CellGroupData[{
Cell[320416, 8885, 551, 13, 38, "Input",ExpressionUUID->"f40f3652-1d2f-4804-9d6a-4f2ab432ff02"],
Cell[320970, 8900, 303, 5, 28, "Output",ExpressionUUID->"a723c2a5-eac1-4aca-bda4-159ddfc8b879"]
}, Closed]],
Cell[CellGroupData[{
Cell[321310, 8910, 451, 12, 38, "Input",ExpressionUUID->"6ef48cdd-bdd1-40aa-9ddd-6ee9f608c227"],
Cell[321764, 8924, 244, 4, 28, "Output",ExpressionUUID->"6e5d2c4a-e135-458e-91df-07c2b09e0eef"]
}, Closed]],
Cell[CellGroupData[{
Cell[322045, 8933, 242, 5, 25, "Input",ExpressionUUID->"8dedd7ce-8e81-40ba-8f94-3fc8991f89b7"],
Cell[322290, 8940, 1748, 63, 47, "Output",ExpressionUUID->"4fbfbff9-5fc5-436e-9c51-7c859d41372a"]
}, Closed]],
Cell[324053, 9006, 2549, 85, 54, "Input",ExpressionUUID->"f6609592-e961-4bd0-afef-4f3d8d4befac"],
Cell[326605, 9093, 980, 26, 42, "Input",ExpressionUUID->"9cf0c77f-a2ef-4feb-8f9f-a526b48cfa30"],
Cell[CellGroupData[{
Cell[327610, 9123, 467, 11, 38, "Input",ExpressionUUID->"aeaffed0-ebba-4fc6-a52f-932eeff4dfda"],
Cell[328080, 9136, 310, 5, 28, "Output",ExpressionUUID->"9345a210-8f8a-4638-a2a7-cc2e076250a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[328427, 9146, 497, 12, 38, "Input",ExpressionUUID->"b325ffde-9ee9-4ca0-ae10-5f7ff71f6fef"],
Cell[328927, 9160, 299, 4, 28, "Output",ExpressionUUID->"75b6874d-5d12-4c73-803a-47daa7f643f1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[329275, 9170, 826, 24, 34, "Subsubsection",ExpressionUUID->"a3d0c1a1-1328-4665-a622-a42ae123c4db"],
Cell[330104, 9196, 1052, 26, 31, "Text",ExpressionUUID->"907e1b62-6274-4883-a7fc-50744965f8c0"],
Cell[331159, 9224, 2781, 77, 153, "Input",ExpressionUUID->"c796568f-63fc-497c-8abb-0f045b0f9d1e"],
Cell[333943, 9303, 3384, 84, 153, "Input",ExpressionUUID->"d70307ba-f321-4c69-97be-c61618d108cc"]
}, Closed]],
Cell[CellGroupData[{
Cell[337364, 9392, 442, 13, 33, "Subsubsection",ExpressionUUID->"000c419d-6eb1-4724-b798-43a63b293990"],
Cell[CellGroupData[{
Cell[337831, 9409, 461, 12, 31, "Text",ExpressionUUID->"94a8ef40-76dc-4aba-bc43-8ebde3e27594",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[338295, 9423, 428, 11, 25, "Input",ExpressionUUID->"f24bcd77-c7c1-4a04-87b4-4a4c101e7ac3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[338726, 9436, 279, 5, 28, "Output",ExpressionUUID->"9c78e724-be9a-4a35-8fe3-daa80b129b58",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[339008, 9443, 428, 11, 25, "Input",ExpressionUUID->"da446127-171c-423a-ba73-490ed9577b7a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[339439, 9456, 256, 4, 28, "Output",ExpressionUUID->"758cba1b-a47c-497a-a518-0724a91b38ba",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[339732, 9465, 349, 9, 25, "Input",ExpressionUUID->"f2346f74-f9ea-49ed-86bf-3060335f7841"],
Cell[340084, 9476, 198, 3, 28, "Output",ExpressionUUID->"e7217895-e21a-4cf5-82ab-6c8cf3cc3461"]
}, Closed]],
Cell[CellGroupData[{
Cell[340319, 9484, 345, 9, 25, "Input",ExpressionUUID->"7b7ddd30-cc78-44e5-b0f1-0b1173313ed3"],
Cell[340667, 9495, 172, 3, 28, "Output",ExpressionUUID->"2cbaa724-83f2-46f3-b1e3-9ca4b5f6ae66"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[340888, 9504, 457, 12, 33, "Subsubsection",ExpressionUUID->"2b2201c1-a5f6-48fc-96cf-3201c71ca0c7"],
Cell[CellGroupData[{
Cell[341370, 9520, 301, 5, 31, "Text",ExpressionUUID->"c054b00b-a4d4-40c8-b5cc-02b447ddf698",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[341674, 9527, 400, 7, 25, "Input",ExpressionUUID->"e78d4369-9dad-4b2b-bee2-420d6bf47f28",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[342077, 9536, 769, 23, 47, "Output",ExpressionUUID->"82d0f3b6-e818-4be6-87a2-63d9675a4c53",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[342849, 9561, 987, 30, 54, "Input",ExpressionUUID->"bf4b676b-232c-41c8-b936-51f1990a8058",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[343839, 9593, 896, 23, 42, "Input",ExpressionUUID->"be951650-ca8a-4069-b33f-a73ba8510f4b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[344738, 9618, 436, 9, 25, "Input",ExpressionUUID->"feb4ccef-8cf6-42db-9d98-a5192b599bfe",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[345177, 9629, 323, 4, 28, "Output",ExpressionUUID->"2c554cf3-73bb-44fc-853d-9a76338e6b1c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[345503, 9635, 434, 9, 25, "Input",ExpressionUUID->"b1e89da3-bda3-4d97-9593-fa35d5855d54",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[345940, 9646, 323, 4, 28, "Output",ExpressionUUID->"0ee20ef6-cda1-4080-8c66-dbc3f04f0eaa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[346300, 9655, 333, 6, 31, "Text",ExpressionUUID->"8346c60b-bbf1-40a7-9e20-0aa9b9af9aa4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[346636, 9663, 291, 5, 25, "Input",ExpressionUUID->"be65b129-0bdd-4fbf-ad53-fcaf0c0bbf0b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[346930, 9670, 1486, 52, 47, "Output",ExpressionUUID->"225db39b-0106-460f-ab94-bb6343f1b5ad",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[348419, 9724, 2172, 71, 54, "Input",ExpressionUUID->"bc21ff0c-cb57-45ea-9cfd-9af16b766cd4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[350594, 9797, 948, 24, 42, "Input",ExpressionUUID->"b8b00bf6-58b3-4ae9-a108-4de4b9c701a4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[351545, 9823, 532, 10, 25, "Input",ExpressionUUID->"62450820-28f5-4c08-ab9d-57f028cef0fb",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[352080, 9835, 376, 5, 28, "Output",ExpressionUUID->"9d55000f-e3a0-4098-ba55-6eba1c7e6937",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[352505, 9846, 184, 3, 33, "Subsubsection",ExpressionUUID->"786bdaed-bec0-4e39-bed6-c8353c488ced"],
Cell[CellGroupData[{
Cell[352714, 9853, 319, 6, 25, "Input",ExpressionUUID->"196bd21b-0435-4c9c-b8c1-d509bf970d8c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[353036, 9861, 1421, 44, 49, "Output",ExpressionUUID->"57926dcd-ca68-4294-8c3a-a3d6c62db558",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[354460, 9907, 1860, 58, 55, "Input",ExpressionUUID->"e0749d11-6e6b-4708-893b-72ff5c5fb059",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[356335, 9968, 1781, 50, 93, "Input",ExpressionUUID->"79796325-8271-4bd5-861b-e3d4b3b436a8"],
Cell[358119, 10020, 593, 14, 50, "Input",ExpressionUUID->"f1697bc3-4be1-4ac6-915b-0bd3b89e1d2d"],
Cell[358715, 10036, 3505, 101, 172, "Input",ExpressionUUID->"720e1bbf-d807-47c2-baae-f7a4846c3ecf"],
Cell[CellGroupData[{
Cell[362245, 10141, 295, 6, 25, "Input",ExpressionUUID->"ea0a5f51-8203-4c1c-b829-94b56769166f"],
Cell[362543, 10149, 193, 2, 30, "Output",ExpressionUUID->"7459cec5-df8e-490e-a6bd-8b004d48fcbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362773, 10156, 295, 6, 25, "Input",ExpressionUUID->"e4e1f63c-f8ce-48d8-bde3-ef5278793a54"],
Cell[363071, 10164, 219, 3, 30, "Output",ExpressionUUID->"25cd90d1-d80b-48ff-b0ef-f8d332f644dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[363339, 10173, 233, 4, 33, "Subsubsection",ExpressionUUID->"20cd03d8-e092-4e98-9e02-58f752c434ac"],
Cell[CellGroupData[{
Cell[363597, 10181, 369, 6, 25, "Input",ExpressionUUID->"712aa110-2f69-4498-95e2-c6e39ac37053",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[363969, 10189, 1382, 43, 49, "Output",ExpressionUUID->"b6c9da6d-b830-449a-bce1-b3ae7f17fdce",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[365366, 10235, 1863, 58, 55, "Input",ExpressionUUID->"5c7f2cd4-5866-4d89-b3b2-f3351749a7bf"],
Cell[367232, 10295, 1935, 52, 93, "Input",ExpressionUUID->"83d6a3c9-f429-43c5-85c8-8f8e981e11a6"],
Cell[369170, 10349, 623, 15, 50, "Input",ExpressionUUID->"4237fae9-a629-4232-a03d-b6eedad10ebf"],
Cell[369796, 10366, 4093, 108, 172, "Input",ExpressionUUID->"18032c6b-174c-40bb-95fa-b4a89b14857e"],
Cell[CellGroupData[{
Cell[373914, 10478, 297, 6, 25, "Input",ExpressionUUID->"a081142c-363f-4e26-b748-cde91ed3c504"],
Cell[374214, 10486, 217, 3, 30, "Output",ExpressionUUID->"84bbbe2e-50fe-4df5-b263-45e0429d39d6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[374480, 10495, 324, 5, 37, "Subsubsection",ExpressionUUID->"be0f8415-3810-4cb8-b324-82ddd2d33a07"],
Cell[CellGroupData[{
Cell[374829, 10504, 400, 7, 25, "Input",ExpressionUUID->"2cf7afc2-fd99-49c9-9563-2f8b5c2ff7cf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[375232, 10513, 842, 24, 49, "Output",ExpressionUUID->"d403ea86-964e-4575-87d2-175862ca495d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[376077, 10539, 987, 30, 55, "Input",ExpressionUUID->"93703911-4404-4bf6-a46f-659d79f62aed",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[377079, 10572, 1938, 52, 93, "Input",ExpressionUUID->"150399de-776e-4ec8-a870-e24b2568555f"],
Cell[379020, 10626, 471, 13, 50, "Input",ExpressionUUID->"a05b63bf-03e9-4089-8d69-8004a10141d3"],
Cell[CellGroupData[{
Cell[379516, 10643, 387, 6, 31, "Text",ExpressionUUID->"e550663d-b027-4fe4-bf13-6f3edc7b098a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[379906, 10651, 1010, 30, 29, "Input",ExpressionUUID->"3f1fb522-6a0e-4dc4-87fe-90927cd9874a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[380919, 10683, 347, 5, 30, "Output",ExpressionUUID->"1ae81b7f-982d-45ef-964a-4ade5363f9d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[381269, 10690, 1006, 30, 29, "Input",ExpressionUUID->"7e7343af-6c7d-4bdb-a54a-c50462470b56",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[382278, 10722, 298, 4, 30, "Output",ExpressionUUID->"56566faa-c118-4b6b-baa0-dc4a37a115da",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[382613, 10731, 821, 24, 31, "Text",ExpressionUUID->"cd87e426-9e35-4539-a0ce-c2c1ad69d3ef",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[383437, 10757, 1114, 35, 29, "Input",ExpressionUUID->"d54d2213-b091-46c2-97fd-7fe456faad14",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[384554, 10794, 248, 3, 30, "Output",ExpressionUUID->"63bde1a7-57d8-4c1c-803c-0553db2059e6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[384805, 10799, 986, 30, 29, "Input",ExpressionUUID->"6d5e2a56-0508-42ea-a655-53627c7ee08d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[385794, 10831, 247, 3, 30, "Output",ExpressionUUID->"ad6b3e70-b829-4824-9db8-9b576a526a18",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[386090, 10840, 273, 4, 37, "Subsubsection",ExpressionUUID->"70cfa0ff-6a7f-4191-a8a7-6a1f45ab54c8"],
Cell[CellGroupData[{
Cell[386388, 10848, 291, 5, 25, "Input",ExpressionUUID->"0ffde939-aa78-49ce-93cb-a56688a48e88",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[386682, 10855, 1602, 53, 49, "Output",ExpressionUUID->"eceb049b-bb5d-4d7b-b043-0d440f301e97",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[388287, 10910, 2172, 71, 55, "Input",ExpressionUUID->"160d9b5f-03fd-44d2-8dd8-61338d06102c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[390474, 10984, 1715, 49, 93, "Input",ExpressionUUID->"6eba0e4e-50bd-4db3-ad47-75517e885b48"],
Cell[392192, 11035, 475, 13, 50, "Input",ExpressionUUID->"e93e0b2b-a99c-4c49-af30-fe03d2644e07"],
Cell[CellGroupData[{
Cell[392692, 11052, 2060, 61, 56, "Input",ExpressionUUID->"581493d4-e927-4b94-882d-8e2e959c6578"],
Cell[394755, 11115, 399, 6, 30, "Output",ExpressionUUID->"4825dfd2-dba6-4635-b3c9-33a4557bbb93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395191, 11126, 1989, 60, 56, "Input",ExpressionUUID->"df79caec-ae3c-4df7-a96b-60d43d4637e6"],
Cell[397183, 11188, 321, 5, 30, "Output",ExpressionUUID->"d590bb5c-8029-4581-aa91-d1e3740e9a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397541, 11198, 893, 25, 31, "Text",ExpressionUUID->"d9db3a94-8429-4378-bebd-05f07d5461e3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[398437, 11225, 1982, 60, 56, "Input",ExpressionUUID->"b033f6d0-0ef2-40f9-8b9e-fd7db09881e8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[400422, 11287, 332, 5, 30, "Output",ExpressionUUID->"58d3b36a-6909-44cc-bba4-e7c154630561",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[400757, 11294, 1860, 56, 56, "Input",ExpressionUUID->"cb444767-e330-4ed6-bcdf-6c319a8000da",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[402620, 11352, 328, 5, 30, "Output",ExpressionUUID->"24304d3c-3ac2-40d4-8d47-0f927796fef3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[402997, 11363, 303, 5, 37, "Subsubsection",ExpressionUUID->"52c059d2-cbc4-4b62-842a-cccbd74f6cb2"],
Cell[CellGroupData[{
Cell[403325, 11372, 348, 7, 25, "Input",ExpressionUUID->"c4e6d670-d546-4b7d-a174-8523dc6da6e6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[403676, 11381, 1678, 56, 49, "Output",ExpressionUUID->"35e4e533-cde4-4620-8f5a-b9705102fb5e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[405357, 11439, 2281, 74, 55, "Input",ExpressionUUID->"a81eac62-ae82-4ac4-a437-bc3b0584c53e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[407653, 11516, 1792, 51, 93, "Input",ExpressionUUID->"9adff9ab-e4e5-442c-b222-5a3d71a477a7"],
Cell[409448, 11569, 530, 15, 50, "Input",ExpressionUUID->"ac61b9f6-fa34-4aca-84fd-4f709b2766ec"],
Cell[CellGroupData[{
Cell[410003, 11588, 2025, 60, 90, "Input",ExpressionUUID->"91df8cb3-44ef-4733-aeae-7a00b4fb7a4b"],
Cell[412031, 11650, 279, 5, 28, "Output",ExpressionUUID->"c97c9a28-9021-4da3-b0df-78cc02e93dd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412347, 11660, 1832, 57, 43, "Input",ExpressionUUID->"25d896b6-3cff-47b3-88ca-05d0641751a6"],
Cell[414182, 11719, 246, 4, 30, "Output",ExpressionUUID->"07087361-2351-4688-9c28-1a2232499225"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[414489, 11730, 210, 4, 54, "Subsection",ExpressionUUID->"bfc1e94d-5820-4cce-97b8-e9d1298db6e8"],
Cell[CellGroupData[{
Cell[414724, 11738, 161, 3, 45, "Subsubsection",ExpressionUUID->"b21103c2-e31c-4c5f-a407-d217d3dd4b74"],
Cell[414888, 11743, 787, 23, 61, "Input",ExpressionUUID->"65719f65-1614-4a0d-92bc-391a0401aece"],
Cell[CellGroupData[{
Cell[415700, 11770, 306, 7, 31, "Text",ExpressionUUID->"4829cc72-5391-427a-a5cd-374ade005325",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[416009, 11779, 1858, 55, 106, "Input",ExpressionUUID->"6599fc34-8ed6-4aac-a33d-793dc095a90f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[417916, 11840, 161, 3, 37, "Subsubsection",ExpressionUUID->"fe4fd3c8-906d-4682-8794-0e22cb400c69"],
Cell[418080, 11845, 1098, 35, 35, "Text",ExpressionUUID->"a0c9c3d8-cd88-4027-b676-f96ecb415354"],
Cell[419181, 11882, 878, 26, 27, "Input",ExpressionUUID->"296c8386-0c72-4de0-8116-2866ddda5b6c"],
Cell[CellGroupData[{
Cell[420084, 11912, 1618, 51, 66, "Input",ExpressionUUID->"8042b3f2-cd92-4c2f-9bbb-e7943bee9b27"],
Cell[421705, 11965, 197, 3, 30, "Output",ExpressionUUID->"de5dec7f-e690-44e2-b3b4-5a7f8f173dbb"]
}, Open  ]],
Cell[421917, 11971, 844, 26, 26, "Input",ExpressionUUID->"c6d2c19a-efed-4c50-ab5a-25082c04d7a6"],
Cell[CellGroupData[{
Cell[422786, 12001, 1620, 51, 66, "Input",ExpressionUUID->"bb24d429-8dfb-478a-a542-e74c0bfc8914"],
Cell[424409, 12054, 201, 3, 30, "Output",ExpressionUUID->"1ea7d26a-ce57-43db-984e-0b2fde9b023b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[424659, 12063, 186, 3, 37, "Subsubsection",ExpressionUUID->"d5669883-2efd-4b8f-bb75-fe5318e347f0"],
Cell[CellGroupData[{
Cell[424870, 12070, 244, 5, 25, "Input",ExpressionUUID->"6ac95fbc-b8eb-472e-a98f-999b9cff9e8a"],
Cell[425117, 12077, 1697, 62, 47, "Output",ExpressionUUID->"05cda5df-26c0-42ff-ab10-f504b1551a70"]
}, Closed]],
Cell[426829, 12142, 2493, 85, 51, "Input",ExpressionUUID->"60d9f816-913d-4300-9946-3c2a3c49803b"],
Cell[429325, 12229, 2830, 77, 154, "Input",ExpressionUUID->"fb6d9136-d2af-4afd-b193-3e2637120bf2"],
Cell[432158, 12308, 605, 18, 26, "Input",ExpressionUUID->"60c8edef-9114-46c6-87e9-17de8cdde693"],
Cell[CellGroupData[{
Cell[432788, 12330, 1844, 61, 64, "Input",ExpressionUUID->"117dbad9-e21e-48a4-8f98-0e72b9004970"],
Cell[434635, 12393, 297, 5, 30, "Output",ExpressionUUID->"2bf9ce64-a641-4b1e-b626-b2b16e9eff34"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[434993, 12405, 404, 6, 54, "Subsection",ExpressionUUID->"f23d04aa-642e-47cd-beef-1903d053a86e"],
Cell[CellGroupData[{
Cell[435422, 12415, 195, 3, 45, "Subsubsection",ExpressionUUID->"6209a3dc-7114-4621-8328-514eb8373a1e"],
Cell[435620, 12420, 1384, 38, 159, "Input",ExpressionUUID->"91e64c54-e724-4b2a-9b8b-3fa056f5df8d"],
Cell[437007, 12460, 13901, 380, 237, "Input",ExpressionUUID->"926e626b-4397-4ad5-8c2b-98db1e4bee51"],
Cell[450911, 12842, 1594, 44, 60, "Input",ExpressionUUID->"f3ab0561-8ace-4a81-98ae-5ab6b2a98908"],
Cell[452508, 12888, 1777, 49, 89, "Input",ExpressionUUID->"92c5fa0d-d409-4b47-a6f3-7fa432de650c"]
}, Closed]],
Cell[CellGroupData[{
Cell[454322, 12942, 244, 4, 37, "Subsubsection",ExpressionUUID->"1af84217-9f2b-42ee-87a2-c94c9f3337e2"],
Cell[454569, 12948, 2148, 62, 65, "Input",ExpressionUUID->"0f3244c4-f038-4932-a952-7d2906c82e63"],
Cell[456720, 13012, 2567, 74, 143, "Input",ExpressionUUID->"586487c2-4add-40b3-8cef-1e793563ecc9"],
Cell[CellGroupData[{
Cell[459312, 13090, 319, 7, 25, "Input",ExpressionUUID->"cf9bea4e-7e51-4236-831f-e4d63611c93c"],
Cell[459634, 13099, 223, 3, 30, "Output",ExpressionUUID->"cf94715c-f50e-4a4d-b9ea-26cf073ee3d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459894, 13107, 317, 7, 25, "Input",ExpressionUUID->"60876dc3-bfde-4967-851a-59591f5b3945"],
Cell[460214, 13116, 194, 2, 30, "Output",ExpressionUUID->"a9b2fe48-269e-4f6b-9b25-4f7cf6ad41f2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[460457, 13124, 239, 4, 37, "Subsubsection",ExpressionUUID->"52b7b272-7a08-4c2b-993f-bc702c5434e6"],
Cell[460699, 13130, 1544, 46, 65, "Input",ExpressionUUID->"d1752b1c-8892-461e-a4f5-ec0dcbf09ca7"],
Cell[462246, 13178, 2334, 65, 111, "Input",ExpressionUUID->"8b8fe1b9-55a3-4264-b6c0-1d10c6c7b73d"],
Cell[CellGroupData[{
Cell[464605, 13247, 317, 7, 25, "Input",ExpressionUUID->"203772cf-149b-4627-81c9-8df10219e863"],
Cell[464925, 13256, 217, 3, 30, "Output",ExpressionUUID->"24b690fe-f590-46e8-a28a-47108cbd1921"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465179, 13264, 315, 7, 25, "Input",ExpressionUUID->"9eb121de-2d7b-4286-8230-64e10dd52480"],
Cell[465497, 13273, 218, 3, 30, "Output",ExpressionUUID->"94ddc9e1-82af-4948-be6c-5ce68827b178"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[465776, 13283, 300, 5, 54, "Subsection",ExpressionUUID->"a843b95c-9c67-43d2-8c39-b05bbff70aa0"],
Cell[466079, 13290, 1834, 51, 82, "Input",ExpressionUUID->"71d54ece-2ccc-49ff-a5d1-106f4a496d36"],
Cell[CellGroupData[{
Cell[467938, 13345, 367, 9, 39, "Input",ExpressionUUID->"373e2efb-0fd1-4b5a-b136-d82b38788b04"],
Cell[468308, 13356, 205, 3, 28, "Output",ExpressionUUID->"434edab3-af8c-4d56-b242-865a1aa6f577"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468550, 13364, 333, 7, 25, "Input",ExpressionUUID->"a4e23fca-2f99-454a-9c1b-724462e9a3cf"],
Cell[468886, 13373, 194, 2, 30, "Output",ExpressionUUID->"312f01ff-6bbe-47e7-998b-e78ded55f390"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469117, 13380, 512, 11, 39, "Input",ExpressionUUID->"79bc5940-750a-4b53-bd35-0c56d8b399e8"],
Cell[469632, 13393, 535, 8, 28, "Output",ExpressionUUID->"a3121249-82b0-4503-9ce3-f3fdac47305a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470204, 13406, 502, 11, 25, "Input",ExpressionUUID->"5c3ee1b8-f73b-4168-ae92-c5ec844848db"],
Cell[470709, 13419, 526, 8, 30, "Output",ExpressionUUID->"1edb2d53-6187-4fc1-a923-0f23055c3bc4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[471284, 13433, 218, 4, 38, "Subsection",ExpressionUUID->"2adea674-9a79-4bc0-b2b8-0cfac5575e0b"],
Cell[CellGroupData[{
Cell[471527, 13441, 186, 3, 45, "Subsubsection",ExpressionUUID->"85796f34-6afe-470b-b1d8-1bdf598762de"],
Cell[471716, 13446, 838, 24, 63, "Input",ExpressionUUID->"5cf4f39e-1174-4f9f-9cbc-c8085b3b58fa"],
Cell[CellGroupData[{
Cell[472579, 13474, 306, 7, 31, "Text",ExpressionUUID->"58cf5542-5441-4fa6-9dc3-bea7869e912a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[472888, 13483, 1969, 55, 106, "Input",ExpressionUUID->"5cb3a643-db19-438c-ae31-6bd66a420850",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[474906, 13544, 175, 3, 37, "Subsubsection",ExpressionUUID->"da23f890-380e-48f8-888c-f1b248134f14"],
Cell[475084, 13549, 2830, 80, 128, "Input",ExpressionUUID->"094f165b-776e-4bb6-a87d-b9cceedec851"],
Cell[CellGroupData[{
Cell[477939, 13633, 912, 26, 29, "Input",ExpressionUUID->"f29e6bf8-9e8e-41a9-82c7-9286c1fe90df"],
Cell[478854, 13661, 319, 5, 30, "Output",ExpressionUUID->"fe781571-fc37-4f53-93e3-95500ed92b34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479210, 13671, 814, 24, 29, "Input",ExpressionUUID->"819c64fd-ccd2-4064-a493-19124b89b5cf"],
Cell[480027, 13697, 197, 3, 30, "Output",ExpressionUUID->"92342ad5-7eff-4541-9ebd-6d0c8fa1252f"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[480285, 13707, 221, 4, 54, "Subsection",ExpressionUUID->"1fd5dec7-ec38-45e9-93b2-b5171e9143a9"],
Cell[CellGroupData[{
Cell[480531, 13715, 299, 7, 44, "Subsubsection",ExpressionUUID->"e1d9175c-a633-4c00-990f-59d855140b8e"],
Cell[CellGroupData[{
Cell[480855, 13726, 757, 22, 29, "Text",ExpressionUUID->"2529bf5e-0606-4985-a6de-73ad0662899a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[481615, 13750, 1307, 36, 91, "Input",ExpressionUUID->"d9e71959-d977-4a09-b374-824c99a9d7d4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[482925, 13788, 2181, 58, 111, "Input",ExpressionUUID->"f90c6065-1014-41f5-b664-a89bb605d53a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[485109, 13848, 430, 8, 25, "Input",ExpressionUUID->"0981701c-06c2-4a25-97e2-550ee1ac27a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[485542, 13858, 326, 5, 28, "Output",ExpressionUUID->"2fc43483-fa26-485d-8e7b-d7cf6925331e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[485871, 13865, 411, 8, 25, "Input",ExpressionUUID->"546f14d2-e11a-4851-bec2-c00f415bd900",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[486285, 13875, 277, 4, 28, "Output",ExpressionUUID->"e133607c-5ac6-4fba-a3b6-eb9ec466537a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[486611, 13885, 303, 7, 36, "Subsubsection",ExpressionUUID->"4b2d0768-746a-4b30-a418-37e83dfc9419"],
Cell[486917, 13894, 1350, 37, 63, "Input",ExpressionUUID->"1768e278-650f-4013-9caf-da8130bf1531"],
Cell[CellGroupData[{
Cell[488292, 13935, 446, 12, 38, "Input",ExpressionUUID->"68901982-9359-438e-9710-d7430648e4b2"],
Cell[488741, 13949, 225, 4, 28, "Output",ExpressionUUID->"d6d98f9c-0426-4638-9a58-fbfb9252a4e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[489003, 13958, 440, 12, 38, "Input",ExpressionUUID->"023ba691-bb16-4332-8c9f-54deac2cc185"],
Cell[489446, 13972, 173, 3, 28, "Output",ExpressionUUID->"46ac96d1-0307-42ad-841d-84ee7eb61444"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


